AdS$_3$ holography for non-BPS geometries

By using the approach introduced in arXiv:2107.09677 we construct non-BPS solutions of 6D $(1,0)$ supergravity coupled to two tensor multiplets as a perturbation of AdS$_3\times S^3$. These solutions are both regular and asymptotically AdS$_3\times S^3$, so according to the standard holographic framework they must have a dual CFT interpretation as non-supersymmetric heavy operators of the D1-D5 CFT. We provide quantitative evidence that such heavy CFT operators are bound states of a large number of light BPS operators that are mutually non-BPS.

==> alpha_deformation.wl <==
generalModeFieldsUpTo3 = {Subscript[\[Delta]\[Nu], 1] -> 
      -((\[Xi]^n*(-1 - n + (2 + n)*\[Xi]^2))/(1 + n)), 
     Subscript[Subscript[\[Delta]\[Mu], 0], 1] -> 0, 
     Subscript[SubPlus[\[Delta]\[Mu]], 1] -> 0, 
     Subscript[SubMinus[\[Delta]\[Mu]], 1] -> 0, 
     Subscript[SubPlus[\[Delta]\[Phi]], 1] -> Subscript[\[Gamma], 1], 
     Subscript[SubMinus[\[Delta]\[Phi]], 1] -> Subscript[\[Gamma], 1], 
     Subscript[SubPlus[\[Delta]\[Psi]], 1] -> 0, 
     Subscript[SubMinus[\[Delta]\[Psi]], 1] -> 0, 
     Subscript[\[Delta]\[CapitalOmega]0, 1] -> 0, 
     Subscript[\[Delta]\[CapitalOmega]1, 1] -> 0, Subscript[\[Delta]k, 1] -> 
      0, Subscript[\[Delta]\[Nu], 2] -> 0, 
     Subscript[Subscript[\[Delta]\[Mu], 0], 2] -> 
      (\[Xi]^(2*n)*(1 - \[Xi]^2)*((2 + n)*\[Xi]^2*(-2 + 3*\[Xi]^2 + 
           2*n*(-1 + \[Xi]^2)) + 8*(1 + n)*((1 + n)*(1 + 2*n) - 
           4*(1 + n)*(2 + n)*\[Xi]^2 + (2 + n)*(5 + 2*n)*\[Xi]^4)*
          Subscript[\[Beta], 2]))/(8*(1 + n)^2*(1 + 2*n)), 
     Subscript[SubPlus[\[Delta]\[Mu]], 2] -> 
      (\[Xi]^(2*n)*(-1 + \[Xi]^2)*(-1 + 2*\[Xi]^2 + n*(-1 + \[Xi]^2))^2)/
       (8*(1 + n)^2), Subscript[SubMinus[\[Delta]\[Mu]], 2] -> 
      (\[Xi]^(2*n)*(-1 + \[Xi]^2)*(-1 + 2*\[Xi]^2 + n*(-1 + \[Xi]^2))^2)/
       (8*(1 + n)^2), Subscript[SubPlus[\[Delta]\[Phi]], 2] -> 
      ((3*(-24 + (1 + 2*n)^(-1) + 22/(3 + 2*n) + (5 + 2*n)^(-1)))/8 - 
        \[Xi]^(2*n)*(1 - \[Xi]^2)*((1 + n)^2 - 2*(1 + n*(3 + n))*\[Xi]^2 + 
          (2 + n)^2*\[Xi]^4))/(8*(1 + n)^2), 
     Subscript[SubMinus[\[Delta]\[Phi]], 2] -> 
      ((3*(-24 + (1 + 2*n)^(-1) + 22/(3 + 2*n) + (5 + 2*n)^(-1)))/8 + 
        \[Xi]^(2*n)*(1 - \[Xi]^2)*((1 + n)^2 - 2*(1 + n*(3 + n))*\[Xi]^2 + 
          (2 + n)^2*\[Xi]^4))/(8*(1 + n)^2), 
     Subscript[SubPlus[\[Delta]\[Psi]], 2] -> 
      -1/8*(\[Xi]^(2 + 2*n)*(\[Xi]^4 + (1 + n)*(3 + n)*(-1 + \[Xi]^2)^2))/
        (1 + n)^2, Subscript[SubMinus[\[Delta]\[Psi]], 2] -> 
      (\[Xi]^(2 + 2*n)*(\[Xi]^4 + (1 + n)*(3 + n)*(-1 + \[Xi]^2)^2))/
       (8*(1 + n)^2), Subscript[\[Delta]\[CapitalOmega]0, 2] -> 
      -1/8*(\[Xi]^(2*n)*(1 - \[Xi]^2)*((1 + n)^2 - 2*(1 + n*(3 + n))*
           \[Xi]^2 + (2 + n)^2*\[Xi]^4))/(1 + n)^2, 
     Subscript[\[Delta]\[CapitalOmega]1, 2] -> 
      (-3/4 - (\[Xi]^(2 + 2*n)*(-1 + \[Xi]^2))/2)/(1 + n)^2, 
     Subscript[\[Delta]k, 2] -> 
      (\[Xi]^2*(3 + 2*\[Xi]^(2*n)*(1 - \[Xi]^2)*(1 + n - (2 + n)*\[Xi]^2)))/
       (4*(1 + n)^2), Subscript[\[Delta]\[Nu], 3] -> 
      -1/8*(\[Xi]^n*((1 + 2*n)*\[Xi]^(2*n)*(n*(1 + n)^4*(3 + 2*n)*(5 + 2*n) - 
            (1 + n)*(96 + n*(3 + n)*(43 + n*(91 + 4*n*(33 + n*(19 + 4*n)))))*
             \[Xi]^2 + 3*n*(3 + 2*n)*(2 + n*(71 + n*(128 + 
                  n*(95 + 4*n*(8 + n)))))*\[Xi]^4 - n*(1 + n)*(2 + n)*
             (3 + 2*n)*(32 + n*(79 + 46*n + 8*n^2))*\[Xi]^6 + 
            n*(1 + n)*(2 + n)^3*(3 + 2*n)*(5 + 2*n)*\[Xi]^8) + 
          12*(1 + n)*(4 + 9*n + 3*n^2)*(\[Xi]^2*(2*(\[Xi]^2)^n + 
              n*(2 + (\[Xi]^2)^n)) + n*(\[Xi]^2)^(1 + n)*(-1 + 2*\[Xi]^2 + 
              n*(-1 + \[Xi]^2))*LerchPhi[\[Xi]^2, 1, 1 + n] + 
            n*(-1 + 2*\[Xi]^2 + n*(-1 + \[Xi]^2))*Log[1 - \[Xi]^2])))/
        (n*(1 + n)^4*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)), 
     Subscript[Subscript[\[Delta]\[Mu], 0], 3] -> 0, 
     Subscript[SubPlus[\[Delta]\[Mu]], 3] -> 0, 
     Subscript[SubMinus[\[Delta]\[Mu]], 3] -> 0, 
     Subscript[SubPlus[\[Delta]\[Phi]], 3] -> Subscript[\[Gamma], 3], 
     Subscript[SubMinus[\[Delta]\[Phi]], 3] -> Subscript[\[Gamma], 3], 
     Subscript[SubPlus[\[Delta]\[Psi]], 3] -> 0, 
     Subscript[SubMinus[\[Delta]\[Psi]], 3] -> 0, 
     Subscript[\[Delta]\[CapitalOmega]0, 3] -> 0, 
     Subscript[\[Delta]\[CapitalOmega]1, 3] -> 0, Subscript[\[Delta]k, 3] -> 
      0}
 
generalModeConditionsUpTo4 = {Subscript[\[Gamma], 1] -> 0, 
     Subscript[\[Gamma], 2] -> 
      -1/2*(9/4 - (3*((1 + 2*n)^(-1) + 22/(3 + 2*n) + (5 + 2*n)^(-1)))/32)/
        (1 + n)^2, Subscript[\[Gamma], 3] -> 0, Subscript[\[Beta], 2] -> -1/8}
fieldsAtModeNumber2 = {Subscript[\[Delta]\[Nu], 1] -> 
      \[Xi]^2 - (4*\[Xi]^4)/3, Subscript[Subscript[\[Delta]\[Mu], 0], 1] -> 
      0, Subscript[SubMinus[\[Delta]\[Mu]], 1] -> 0, 
     Subscript[SubPlus[\[Delta]\[Mu]], 1] -> 0, 
     Subscript[SubPlus[\[Delta]\[Phi]], 1] -> 0, 
     Subscript[SubPlus[\[Delta]\[Psi]], 1] -> 0, 
     Subscript[SubMinus[\[Delta]\[Phi]], 1] -> 0, 
     Subscript[SubMinus[\[Delta]\[Psi]], 1] -> 0, 
     Subscript[\[Delta]\[CapitalOmega]1, 1] -> 0, 
     Subscript[\[Delta]\[CapitalOmega]0, 1] -> 0, Subscript[\[Delta]k, 1] -> 
      0, Subscript[\[Delta]\[Nu], 2] -> 0, 
     Subscript[Subscript[\[Delta]\[Mu], 0], 2] -> 
      (\[Xi]^4*(3 - 4*\[Xi]^2)^2*(-1 + \[Xi]^2))/72, 
     Subscript[SubMinus[\[Delta]\[Mu]], 2] -> 
      (\[Xi]^4*(3 - 4*\[Xi]^2)^2*(-1 + \[Xi]^2))/72, 
     Subscript[SubPlus[\[Delta]\[Mu]], 2] -> 
      (\[Xi]^4*(3 - 4*\[Xi]^2)^2*(-1 + \[Xi]^2))/72, 
     Subscript[SubPlus[\[Delta]\[Phi]], 2] -> 
      -809/7560 + (\[Xi]^4*(-9 + 31*\[Xi]^2 - 38*\[Xi]^4 + 16*\[Xi]^6))/72, 
     Subscript[SubPlus[\[Delta]\[Psi]], 2] -> 
      -1/72*(\[Xi]^6*(15 - 30*\[Xi]^2 + 16*\[Xi]^4)), 
     Subscript[SubMinus[\[Delta]\[Phi]], 2] -> 
      -809/7560 + (\[Xi]^4*(9 - 31*\[Xi]^2 + 38*\[Xi]^4 - 16*\[Xi]^6))/72, 
     Subscript[SubMinus[\[Delta]\[Psi]], 2] -> 
      (\[Xi]^6*(15 - 30*\[Xi]^2 + 16*\[Xi]^4))/72, 
     Subscript[\[Delta]\[CapitalOmega]1, 2] -> (-3 + 2*\[Xi]^6 - 2*\[Xi]^8)/
       36, Subscript[\[Delta]\[CapitalOmega]0, 2] -> 
      (\[Xi]^4*(-9 + 31*\[Xi]^2 - 38*\[Xi]^4 + 16*\[Xi]^6))/72, 
     Subscript[\[Delta]k, 2] -> (\[Xi]^2*(3 + 6*\[Xi]^4 - 14*\[Xi]^6 + 
         8*\[Xi]^8))/36, Subscript[\[Gamma], 1] -> 0, 
     Subscript[\[Delta]\[Nu], 3] -> -1/13608*(\[Xi]^4*(408 + 1497*\[Xi]^2 - 
         8133*\[Xi]^4 + 14392*\[Xi]^6 - 12264*\[Xi]^8 + 4032*\[Xi]^10)), 
     Subscript[Subscript[\[Delta]\[Mu], 0], 3] -> 0, 
     Subscript[SubMinus[\[Delta]\[Mu]], 3] -> 0, 
     Subscript[SubPlus[\[Delta]\[Mu]], 3] -> 0, 
     Subscript[SubPlus[\[Delta]\[Phi]], 3] -> 0, 
     Subscript[SubPlus[\[Delta]\[Psi]], 3] -> 0, 
     Subscript[SubMinus[\[Delta]\[Phi]], 3] -> 0, 
     Subscript[SubMinus[\[Delta]\[Psi]], 3] -> 0, 
     Subscript[\[Delta]\[CapitalOmega]1, 3] -> 0, 
     Subscript[\[Delta]\[CapitalOmega]0, 3] -> 0, Subscript[\[Delta]k, 3] -> 
      0, Subscript[\[Gamma], 2] -> -809/7560, Subscript[\[Beta], 1] -> 0, 
     Subscript[\[Delta]\[Nu], 4] -> 0, Subscript[Subscript[\[Delta]\[Mu], 0], 
       4] -> (\[Xi]^6*(-1 + \[Xi]^2)*(-306 + 561*\[Xi]^2 - 483*\[Xi]^4 + 
         1485*\[Xi]^6 - 2114*\[Xi]^8 + 840*\[Xi]^10))/40824, 
     Subscript[SubMinus[\[Delta]\[Mu]], 4] -> 
      (\[Xi]^6*(306 - 867*\[Xi]^2 + 1044*\[Xi]^4 - 1968*\[Xi]^6 + 
         3599*\[Xi]^8 - 2954*\[Xi]^10 + 840*\[Xi]^12))/40824, 
     Subscript[SubPlus[\[Delta]\[Mu]], 4] -> 
      (\[Xi]^6*(-1 + \[Xi]^2)*(-306 + 561*\[Xi]^2 - 483*\[Xi]^4 + 
         1485*\[Xi]^6 - 2114*\[Xi]^8 + 840*\[Xi]^10))/40824, 
     Subscript[SubPlus[\[Delta]\[Phi]], 4] -> 9420494051/2574483912000 + 
       ((27*\[Xi]^4)/32 - (7997*\[Xi]^6)/3360 + (709*\[Xi]^8)/960 + 
         (165601*\[Xi]^10)/16800 - (127825*\[Xi]^12)/4032 + 
         (362435*\[Xi]^14)/7056 - (13241*\[Xi]^16)/288 + (574*\[Xi]^18)/27 - 
         4*\[Xi]^20)/81, Subscript[SubPlus[\[Delta]\[Psi]], 4] -> 
      ((-17*\[Xi]^6)/140 + (561*\[Xi]^8)/560 - (24613*\[Xi]^10)/8400 + 
        (7075*\[Xi]^12)/576 - (23679*\[Xi]^14)/784 + (10097*\[Xi]^16)/288 - 
        (514*\[Xi]^18)/27 + 4*\[Xi]^20)/81, 
     Subscript[SubMinus[\[Delta]\[Phi]], 4] -> 9420494051/2574483912000 + 
       ((-27*\[Xi]^4)/32 + (7997*\[Xi]^6)/3360 - (709*\[Xi]^8)/960 - 
         (165601*\[Xi]^10)/16800 + (127825*\[Xi]^12)/4032 - 
         (362435*\[Xi]^14)/7056 + (13241*\[Xi]^16)/288 - (574*\[Xi]^18)/27 + 
         4*\[Xi]^20)/81, Subscript[SubMinus[\[Delta]\[Psi]], 4] -> 
      ((17*\[Xi]^6)/140 - (561*\[Xi]^8)/560 + (24613*\[Xi]^10)/8400 - 
        (7075*\[Xi]^12)/576 + (23679*\[Xi]^14)/784 - (10097*\[Xi]^16)/288 + 
        (514*\[Xi]^18)/27 - 4*\[Xi]^20)/81, 
     Subscript[\[Delta]\[CapitalOmega]1, 4] -> 
      (307945 - 1372*\[Xi]^2 - 1372*\[Xi]^4 - 226912*\[Xi]^6 + 
        52808*\[Xi]^8 - 558670*\[Xi]^10 + 2136050*\[Xi]^12 - 
        2837050*\[Xi]^14 + 2045750*\[Xi]^16 - 627200*\[Xi]^18)/85730400, 
     Subscript[\[Delta]\[CapitalOmega]0, 4] -> 
      ((-1 + \[Xi]^2)*(11936 + \[Xi]^2*(23460 + 28810*\[Xi]^2 - 
           3053750*\[Xi]^4 + 6568704*\[Xi]^6 + 25*\[Xi]^8*
            (-488032 + 1355303*\[Xi]^2 - 1715343*\[Xi]^4 + 694624*\[Xi]^6))))/
       514382400, Subscript[\[Delta]k, 4] -> 
      (\[Xi]^2*(1832238 + (-1 + \[Xi])*(1 + \[Xi])*(123448 + 122624*\[Xi]^2 - 
           8568756*\[Xi]^4 + 5*\[Xi]^6*(3109504 + 5*\[Xi]^2*(214201 - 955656*
                \[Xi]^2 + 14*\[Xi]^4*(83525 - 83216*\[Xi]^2 + 40320*
                  \[Xi]^4))))))/514382400, Subscript[\[Gamma], 3] -> 0, 
     Subscript[\[Beta], 2] -> -1/8, Subscript[\[Delta]\[Nu], 5] -> 
      -1/9268142083200*(\[Xi]^4*(-3238495452 - 1506298698*\[Xi]^2 - 
         94666490280*\[Xi]^4 + 235536579901*\[Xi]^6 + 554440037235*\[Xi]^8 - 
         3434814676230*\[Xi]^10 + 7308587400450*\[Xi]^12 - 
         8987441439900*\[Xi]^14 + 6913690476000*\[Xi]^16 - 
         3099268972800*\[Xi]^18 + 610248038400*\[Xi]^20)), 
     Subscript[Subscript[\[Delta]\[Mu], 0], 5] -> 0, 
     Subscript[SubMinus[\[Delta]\[Mu]], 5] -> 0, 
     Subscript[SubPlus[\[Delta]\[Mu]], 5] -> 0, 
     Subscript[SubPlus[\[Delta]\[Phi]], 5] -> 0, 
     Subscript[SubPlus[\[Delta]\[Psi]], 5] -> 0, 
     Subscript[SubMinus[\[Delta]\[Phi]], 5] -> 0, 
     Subscript[SubMinus[\[Delta]\[Psi]], 5] -> 0, 
     Subscript[\[Delta]\[CapitalOmega]1, 5] -> 0, 
     Subscript[\[Delta]\[CapitalOmega]0, 5] -> 0, Subscript[\[Delta]k, 5] -> 
      0, Subscript[\[Gamma], 4] -> 9420494051/2574483912000, 
     Subscript[\[Beta], 3] -> 0, Subscript[\[Delta]\[Nu], 6] -> 0, 
     Subscript[Subscript[\[Delta]\[Mu], 0], 6] -> 
      (\[Xi]^6*(-9715486356 + 5653287270*\[Xi]^2 + 51201111438*\[Xi]^4 - 
         345127368804*\[Xi]^6 + 1485420791303*\[Xi]^8 - 
         4437399613556*\[Xi]^10 + 10589863356975*\[Xi]^12 - 
         19001840960970*\[Xi]^14 + 23338917174300*\[Xi]^16 - 
         18831214155600*\[Xi]^18 + 9685641134400*\[Xi]^20 - 
         2938231296000*\[Xi]^22 + 406832025600*\[Xi]^24))/111217704998400, 
     Subscript[SubMinus[\[Delta]\[Mu]], 6] -> 
      (\[Xi]^6*(-9715486356 + 5653287270*\[Xi]^2 + 51201111438*\[Xi]^4 - 
         345127368804*\[Xi]^6 + 1485420791303*\[Xi]^8 - 
         4437399613556*\[Xi]^10 + 10589863356975*\[Xi]^12 - 
         19001840960970*\[Xi]^14 + 23338917174300*\[Xi]^16 - 
         18831214155600*\[Xi]^18 + 9685641134400*\[Xi]^20 - 
         2938231296000*\[Xi]^22 + 406832025600*\[Xi]^24))/111217704998400, 
     Subscript[SubPlus[\[Delta]\[Mu]], 6] -> 
      (\[Xi]^6*(-1 + \[Xi]^2)*(9715486356 + 4062199086*\[Xi]^2 - 
         47138912352*\[Xi]^4 + 297988456452*\[Xi]^6 - 1187432334851*\[Xi]^8 + 
         3249967278705*\[Xi]^10 - 7339896078270*\[Xi]^12 + 
         11661944882700*\[Xi]^14 - 11676972291600*\[Xi]^16 + 
         7154241864000*\[Xi]^18 - 2531399270400*\[Xi]^20 + 
         406832025600*\[Xi]^22))/111217704998400, 
     Subscript[SubPlus[\[Delta]\[Phi]], 6] -> 
      -4092940949364180367/29808319053834921600000 + 
       ((-61589*\[Xi]^4)/188160 + (244342613*\[Xi]^6)/362208000 + 
         (71878519*\[Xi]^8)/91728000 - (3986700662299*\[Xi]^10)/
          635675040000 + (458873513347*\[Xi]^12)/38140502400 + 
         (521229237707*\[Xi]^14)/97084915200 - (3894497168959*\[Xi]^16)/
          43589145600 + (3536088753247*\[Xi]^18)/13076743680 - 
         (4185339923*\[Xi]^20)/8467200 + (238001635493*\[Xi]^22)/399567168 - 
         (442619995*\[Xi]^24)/943488 + (6339767*\[Xi]^26)/27378 - 
         (586*\[Xi]^28)/9 + 8*\[Xi]^30)/729, 
     Subscript[SubPlus[\[Delta]\[Psi]], 6] -> 
      ((424465057*\[Xi]^6)/21189168000 - (530707771*\[Xi]^8)/7705152000 - 
        (120490428151*\[Xi]^10)/635675040000 + (942427841*\[Xi]^12)/
         311351040 - (203303348587*\[Xi]^14)/13184371200 + 
        (1978916409499*\[Xi]^16)/43589145600 - (7662343908683*\[Xi]^18)/
         65383718400 + (8591775919*\[Xi]^20)/33633600 - 
        (151824924785*\[Xi]^22)/399567168 + (47611105*\[Xi]^24)/134784 - 
        (1797659*\[Xi]^26)/9126 + (182*\[Xi]^28)/3 - 8*\[Xi]^30)/729, 
     Subscript[SubMinus[\[Delta]\[Phi]], 6] -> 
      -4092940949364180367/29808319053834921600000 + 
       ((61589*\[Xi]^4)/188160 - (244342613*\[Xi]^6)/362208000 - 
         (71878519*\[Xi]^8)/91728000 + (3986700662299*\[Xi]^10)/
          635675040000 - (458873513347*\[Xi]^12)/38140502400 - 
         (521229237707*\[Xi]^14)/97084915200 + (3894497168959*\[Xi]^16)/
          43589145600 - (3536088753247*\[Xi]^18)/13076743680 + 
         (4185339923*\[Xi]^20)/8467200 - (238001635493*\[Xi]^22)/399567168 + 
         (442619995*\[Xi]^24)/943488 - (6339767*\[Xi]^26)/27378 + 
         (586*\[Xi]^28)/9 - 8*\[Xi]^30)/729, 
     Subscript[SubMinus[\[Delta]\[Psi]], 6] -> 
      ((-424465057*\[Xi]^6)/21189168000 + (530707771*\[Xi]^8)/7705152000 + 
        (120490428151*\[Xi]^10)/635675040000 - (942427841*\[Xi]^12)/
         311351040 + (203303348587*\[Xi]^14)/13184371200 - 
        (1978916409499*\[Xi]^16)/43589145600 + (7662343908683*\[Xi]^18)/
         65383718400 - (8591775919*\[Xi]^20)/33633600 + 
        (151824924785*\[Xi]^22)/399567168 - (47611105*\[Xi]^24)/134784 + 
        (1797659*\[Xi]^26)/9126 - (182*\[Xi]^28)/3 + 8*\[Xi]^30)/729, 
     Subscript[\[Delta]\[CapitalOmega]1, 6] -> 
      (-1262303034419575 + \[Xi]^2*(12544924311913 + 12544924311913*\[Xi]^2 + 
          196019191648273*\[Xi]^4 + 805180684107793*\[Xi]^6 - 
          25*\[Xi]^8*(-126431225193553 + 289509515573999*\[Xi]^2 - 
            100666034318701*\[Xi]^4 + 49*\[Xi]^6*(-13578858009355 + 
              48832977552292*\[Xi]^2 + 1800*\[Xi]^4*(-47997129254 + 
                48643319482*\[Xi]^2 + 5929*\[Xi]^4*(-4454277 + 987520*
                   \[Xi]^2))))))/8349669202754880000, 
     Subscript[\[Delta]\[CapitalOmega]0, 6] -> 
      ((-1 + \[Xi]^2)*(-6240747894715 - 11473454433621*\[Xi]^2 - 
         96117531960065*\[Xi]^4 + 2489729570510121*\[Xi]^6 + 
         50*\[Xi]^8*(-4346463896505 - 491685089147109*\[Xi]^2 + 
           14*\[Xi]^4*(163934275868636 - 261997212619545*\[Xi]^2 - 
             21438940860854*\[Xi]^4 + 18*\[Xi]^6*(23970085832696 - 
               27887170951725*\[Xi]^2 + 42350*\[Xi]^4*(586079531 + 
                 168*\[Xi]^2*(-2564883 + 822016*\[Xi]^2)))))))/
       28627437266588160000, Subscript[\[Delta]k, 6] -> 
      (\[Xi]^2*(14519589317564796 + (-1 + \[Xi])*(1 + \[Xi])*
          (1599539472707447 + 1593220251249310*\[Xi]^2 - 74744123932561029*
            \[Xi]^4 + 169771823869335084*\[Xi]^6 + 50*\[Xi]^8*
            (1776762928733427 - 9950243567742942*\[Xi]^2 + 
             14*\[Xi]^4*(994384602652523 + 28*\[Xi]^2*(-76491047743508 + 
                 9*\[Xi]^2*(20879049553519 + 50*\[Xi]^2*(-702318174373 + 
                     759531139774*\[Xi]^2 + 71148*\[Xi]^4*(-6548423 + 
                       1696864*\[Xi]^2)))))))))/100196030433058560000, 
     Subscript[\[Gamma], 5] -> 0, Subscript[\[Beta], 4] -> 0, 
     Subscript[\[Delta]\[Nu], 7] -> -1/214619897187611435520000*
       (\[Xi]^4*(1337179022357843187 + 1026181768371164343*\[Xi]^2 + 
         26998718076592887897*\[Xi]^4 - 23340911450910582865*\[Xi]^6 + 
         282491647407257205750*\[Xi]^8 - 2273349940246862171730*\[Xi]^10 + 
         4631276993352053746800*\[Xi]^12 + 5292275832562439103600*\[Xi]^14 - 
         46743303812757234925200*\[Xi]^16 + 118994734570170688677000*
          \[Xi]^18 - 183803646770655537654000*\[Xi]^20 + 
         194061213126033210720000*\[Xi]^22 - 143513209397325786480000*
          \[Xi]^24 + 72124265214649105920000*\[Xi]^26 - 
         22200178360716195840000*\[Xi]^28 + 3140300278922526720000*
          \[Xi]^30)), Subscript[Subscript[\[Delta]\[Mu], 0], 7] -> 0, 
     Subscript[SubMinus[\[Delta]\[Mu]], 7] -> 0, 
     Subscript[SubPlus[\[Delta]\[Mu]], 7] -> 0, 
     Subscript[SubPlus[\[Delta]\[Phi]], 7] -> 0, 
     Subscript[SubPlus[\[Delta]\[Psi]], 7] -> 0, 
     Subscript[SubMinus[\[Delta]\[Phi]], 7] -> 0, 
     Subscript[SubMinus[\[Delta]\[Psi]], 7] -> 0, 
     Subscript[\[Delta]\[CapitalOmega]1, 7] -> 0, 
     Subscript[\[Delta]\[CapitalOmega]0, 7] -> 0, Subscript[\[Delta]k, 7] -> 
      0, Subscript[\[Gamma], 6] -> -4092940949364180367/
       29808319053834921600000, Subscript[\[Beta], 5] -> 0, 
     Subscript[\[Delta]\[Nu], 8] -> 0, Subscript[Subscript[\[Delta]\[Mu], 0], 
       8] -> (\[Xi]^6*(4011537067073529561 + 463692146466712320*\[Xi]^2 - 
         12186159921668633562*\[Xi]^4 - 20046190739680650702*\[Xi]^6 + 
         532630315002500274493*\[Xi]^8 - 3397352807553381203800*\[Xi]^10 + 
         13555273268572465773210*\[Xi]^12 - 37641189848082657682020*
          \[Xi]^14 + 76847609099306650905300*\[Xi]^16 - 
         129303048303816602846400*\[Xi]^18 + 194982904299758292933600*
          \[Xi]^20 - 250796563558114110264000*\[Xi]^22 + 
         247148071839402117552000*\[Xi]^24 - 172016370121359748320000*
          \[Xi]^26 + 78942817222993120320000*\[Xi]^28 - 
         21443941183762944000000*\[Xi]^30 + 2616916899102105600000*\[Xi]^32))/
       2575438766251337226240000, Subscript[SubMinus[\[Delta]\[Mu]], 8] -> 
      (\[Xi]^6*(4011537067073529561 + 463692146466712320*\[Xi]^2 - 
         12186159921668633562*\[Xi]^4 - 20046190739680650702*\[Xi]^6 + 
         532630315002500274493*\[Xi]^8 - 3397352807553381203800*\[Xi]^10 + 
         13555273268572465773210*\[Xi]^12 - 37641189848082657682020*
          \[Xi]^14 + 76847609099306650905300*\[Xi]^16 - 
         129303048303816602846400*\[Xi]^18 + 194982904299758292933600*
          \[Xi]^20 - 250796563558114110264000*\[Xi]^22 + 
         247148071839402117552000*\[Xi]^24 - 172016370121359748320000*
          \[Xi]^26 + 78942817222993120320000*\[Xi]^28 - 
         21443941183762944000000*\[Xi]^30 + 2616916899102105600000*\[Xi]^32))/
       2575438766251337226240000, Subscript[SubPlus[\[Delta]\[Mu]], 8] -> 
      (\[Xi]^6*(-1 + \[Xi]^2)*(-4011537067073529561 - 4475229213540241881*
          \[Xi]^2 + 7710930708128391681*\[Xi]^4 + 27757121447809042383*
          \[Xi]^6 - 504873193554691232110*\[Xi]^8 + 2892479613998689971690*
          \[Xi]^10 - 10662793654573775801520*\[Xi]^12 + 
         26978396193508881880500*\[Xi]^14 - 49869212905797769024800*
          \[Xi]^16 + 79433835398018833821600*\[Xi]^18 - 
         115549068901739459112000*\[Xi]^20 + 135247494656374651152000*
          \[Xi]^22 - 111900577183027466400000*\[Xi]^24 + 
         60115792938332281920000*\[Xi]^26 - 18827024284660838400000*
          \[Xi]^28 + 2616916899102105600000*\[Xi]^30))/
       2575438766251337226240000, Subscript[SubPlus[\[Delta]\[Phi]], 8] -> 
      (6779954296035487635604224578 - 399*\[Xi]^4*
         (-62115482067367173912967500 + 110494472149762828306013835*\[Xi]^2 + 
          168013103427957042656380980*\[Xi]^4 - 832634615426078927905208766*
           \[Xi]^6 + 98574151818458087818696650*\[Xi]^8 + 
          6725737219641633475659094575*\[Xi]^10 - 
          21444984934939734005392655100*\[Xi]^12 + 
          21141497711069479395814512350*\[Xi]^14 + 
          81778229226701966315287230300*\[Xi]^16 - 
          453172746089693444549168070000*\[Xi]^18 + 
          1247849634701274187025265322500*\[Xi]^20 - 
          2381941284877737242166317580000*\[Xi]^22 + 
          3329732158209949520715777090000*\[Xi]^24 - 
          3405734402156857435024940580000*\[Xi]^26 + 
          2503586347498580076987754500000*\[Xi]^28 - 
          1283403692503125058817952000000*\[Xi]^30 + 
          435260340998278110963648000000*\[Xi]^32 - 
          87876627747453847830528000000*\[Xi]^34 + 
          8015773476963695579136000000*\[Xi]^36))/
       1311500276447572741949362944000000, 
     Subscript[SubPlus[\[Delta]\[Psi]], 8] -> 
      (\[Xi]^6*(-121898040834810222733905 + 225154330657900587003060*
          \[Xi]^2 + 1369234110761186531972418*\[Xi]^4 - 
         7558508260606769382493500*\[Xi]^6 - 20379065800322952409200525*
          \[Xi]^8 + 324361998065469559472819850*\[Xi]^10 - 
         1883259081613710246023936050*\[Xi]^12 + 7376943202904663968444118100*
          \[Xi]^14 - 20848109240184811741682505000*\[Xi]^16 + 
         47817101007973571431735462500*\[Xi]^18 - 
         93981995092961121623961330000*\[Xi]^20 + 
         148588183290141612622454850000*\[Xi]^22 - 
         174232319392745439661849860000*\[Xi]^24 + 
         144276274278850629561376500000*\[Xi]^26 - 
         81460890834926114413440000000*\[Xi]^28 + 
         29851032717004605011136000000*\[Xi]^30 - 
         6417186173865522671616000000*\[Xi]^32 + 616597959766438121472000000*
          \[Xi]^34))/252843700876725032186112000000, 
     Subscript[SubMinus[\[Delta]\[Phi]], 8] -> 
      (6779954296035487635604224578 + 399*\[Xi]^4*
         (-62115482067367173912967500 + 110494472149762828306013835*\[Xi]^2 + 
          168013103427957042656380980*\[Xi]^4 - 832634615426078927905208766*
           \[Xi]^6 + 98574151818458087818696650*\[Xi]^8 + 
          6725737219641633475659094575*\[Xi]^10 - 
          21444984934939734005392655100*\[Xi]^12 + 
          21141497711069479395814512350*\[Xi]^14 + 
          81778229226701966315287230300*\[Xi]^16 - 
          453172746089693444549168070000*\[Xi]^18 + 
          1247849634701274187025265322500*\[Xi]^20 - 
          2381941284877737242166317580000*\[Xi]^22 + 
          3329732158209949520715777090000*\[Xi]^24 - 
          3405734402156857435024940580000*\[Xi]^26 + 
          2503586347498580076987754500000*\[Xi]^28 - 
          1283403692503125058817952000000*\[Xi]^30 + 
          435260340998278110963648000000*\[Xi]^32 - 
          87876627747453847830528000000*\[Xi]^34 + 
          8015773476963695579136000000*\[Xi]^36))/
       1311500276447572741949362944000000, 
     Subscript[SubMinus[\[Delta]\[Psi]], 8] -> 
      (\[Xi]^6*(121898040834810222733905 - 225154330657900587003060*\[Xi]^2 - 
         1369234110761186531972418*\[Xi]^4 + 7558508260606769382493500*
          \[Xi]^6 + 20379065800322952409200525*\[Xi]^8 - 
         324361998065469559472819850*\[Xi]^10 + 1883259081613710246023936050*
          \[Xi]^12 - 7376943202904663968444118100*\[Xi]^14 + 
         20848109240184811741682505000*\[Xi]^16 - 
         47817101007973571431735462500*\[Xi]^18 + 
         93981995092961121623961330000*\[Xi]^20 - 
         148588183290141612622454850000*\[Xi]^22 + 
         174232319392745439661849860000*\[Xi]^24 - 
         144276274278850629561376500000*\[Xi]^26 + 
         81460890834926114413440000000*\[Xi]^28 - 
         29851032717004605011136000000*\[Xi]^30 + 
         6417186173865522671616000000*\[Xi]^32 - 616597959766438121472000000*
          \[Xi]^34))/252843700876725032186112000000, 
     Subscript[\[Delta]\[CapitalOmega]1, 8] -> 
      (5107246567922722582469750 - \[Xi]^2*(61946495950802750642936 + 
          61651869380710040587736*\[Xi]^2 + 227763000758227645511381*
           \[Xi]^4 + 1744065208459260888366746*\[Xi]^6 + 
          25*\[Xi]^8*(261208295660812434333182 + 335140990112460996733052*
             \[Xi]^2 - 1814902734984509541443575*\[Xi]^4 + 
            98*\[Xi]^6*(28040369360760973729378 + 8045925546366370834751*
               \[Xi]^2 + 450*\[Xi]^4*(-262697450359889024895 + 
                349061001669149537756*\[Xi]^2 + 11*\[Xi]^4*
                 (2826853213120101119 - 42995741312743566365*\[Xi]^2 + 
                  52*\[Xi]^4*(929202153074696254 + 2695*\[Xi]^2*
                     (-309429827134354 + 55*\[Xi]^2*(5370699052165 + 
                        3136*\[Xi]^2*(-1019605893 + 237562624*\[Xi]^
                          2))))))))))/821742027849356354604864000000, 
     Subscript[\[Delta]\[CapitalOmega]0, 8] -> 
      ((-1 + \[Xi]^2)*(4637090056339967003279145 + 8427304493106249764682027*
          \[Xi]^2 + 31818492398236299579490455*\[Xi]^4 - 
         1205889246558962140595886677*\[Xi]^6 + 5*\[Xi]^8*
          (-210239123647946239166140863 + 5*\[Xi]^2*
            (210406045623939185719383179 + 789853213331121331931259747*
              \[Xi]^2 + 21*\[Xi]^4*(-191786085402427050413624985 + 
               43128014257508884473929708*\[Xi]^2 + 24*\[Xi]^4*
                (26048975216683619753788964 - 79423868096265829382079525*
                  \[Xi]^2 + 3025*\[Xi]^4*(100801525345188067678010 - 
                   264315244658960807908785*\[Xi]^2 + 169*\[Xi]^4*
                    (2471292452443782298827 + 49*\[Xi]^2*
                      (-52205315447998101423 + 35976792635714175225*\[Xi]^2 + 
                       9486400*\[Xi]^4*(-1571430299379 + 289887105152*
                          \[Xi]^2))))))))))/
       805776754165426002572540928000000, Subscript[\[Delta]k, 8] -> 
      (\[Xi]^2*(16462777025365110015562525968 + (-1 + \[Xi])*(1 + \[Xi])*
          (1829215332226028864574970731 + 1829281004975136622761920790*
            \[Xi]^2 - 79654518546161035093001576967*\[Xi]^4 + 
           184893874050618248423771427292*\[Xi]^6 + 25*\[Xi]^8*
            (4020500481520677887182892171 + 3*\[Xi]^2*
              (-8487931801679364624839626514 + 49*\[Xi]^2*
                (255369111402794996275983355 + 8*\[Xi]^2*
                  (-128743156932885157704683963 + 15*\[Xi]^2*
                    (33510360430437979424315316 - 69672785142066360573107065*
                      \[Xi]^2 + 110*\[Xi]^4*(775662333688067363236531 + 
                       11*\[Xi]^2*(-57911348826555658943688 + 91*\[Xi]^2*
                          (521167971598080136374 - 552382675940708008344*
                          \[Xi]^2 + 2275*\[Xi]^4*(178026030286322205 + 
                          15488*\[Xi]^2*(-1915787446793 + 14994*\[Xi]^2*
                          (-159214477 + 68032640*\[Xi]^2))))))))))))))/
       2820218639578991009003893248000000, Subscript[\[Gamma], 7] -> 0, 
     Subscript[\[Beta], 6] -> 0, Subscript[\[Delta]\[Nu], 9] -> 
      -1/6751603423152104475555320435712000000*
       (\[Xi]^4*(-895597435409553097319148498723 - 
         821640584818474022350760367747*\[Xi]^2 - 
         15594383895891458786498753436873*\[Xi]^4 - 
         3318008399963726165802928262545*\[Xi]^6 - 
         98504759882057946236150470189155*\[Xi]^8 + 
         393251810182859468506986663533085*\[Xi]^10 - 
         737393750279997984229838707445625*\[Xi]^12 + 
         11411121459274100704933579525969125*\[Xi]^14 - 
         61005391915156002061072232257545300*\[Xi]^16 + 
         126212301350062343317819292562542250*\[Xi]^18 + 
         26441553308900508468568154367378000*\[Xi]^20 - 
         843827499945418273613628679056982500*\[Xi]^22 + 
         2568515172036113630451050668805220000*\[Xi]^24 - 
         4698318543876193535922208392440865000*\[Xi]^26 + 
         6088288751708277237769743195988890000*\[Xi]^28 - 
         5867626442895797356240268410225620000*\[Xi]^30 + 
         4244798330006495983158378689748000000*\[Xi]^32 - 
         2265038180181779665345113727296000000*\[Xi]^34 + 
         847559245346577346459225789440000000*\[Xi]^36 - 
         198899037132756689207821934592000000*\[Xi]^38 + 
         21953087389205643775620612096000000*\[Xi]^40)), 
     Subscript[Subscript[\[Delta]\[Mu], 0], 9] -> 0, 
     Subscript[SubMinus[\[Delta]\[Mu]], 9] -> 0, 
     Subscript[SubPlus[\[Delta]\[Mu]], 9] -> 0, 
     Subscript[SubPlus[\[Delta]\[Phi]], 9] -> 0, 
     Subscript[SubPlus[\[Delta]\[Psi]], 9] -> 0, 
     Subscript[SubMinus[\[Delta]\[Phi]], 9] -> 0, 
     Subscript[SubMinus[\[Delta]\[Psi]], 9] -> 0, 
     Subscript[\[Delta]\[CapitalOmega]1, 9] -> 0, 
     Subscript[\[Delta]\[CapitalOmega]0, 9] -> 0, Subscript[\[Delta]k, 9] -> 
      0, Subscript[\[Gamma], 8] -> 3389977148017743817802112289/
       655750138223786370974681472000000, Subscript[\[Beta], 7] -> 0, 
     Subscript[\[Delta]\[Nu], 10] -> 0, 
     Subscript[Subscript[\[Delta]\[Mu], 0], 10] -> 
      (\[Xi]^6*(-2686792306228659291957445496169 - 
          1215927898893726051671623316580*\[Xi]^2 + 
          5567762577471727298880685761468*\[Xi]^4 + 
          17804993974947204868094198026938*\[Xi]^6 - 
          172092764503683670956985890799442*\[Xi]^8 + 
          240004247807893327094585332243160*\[Xi]^10 + 
          3210598197191377848816145970945160*\[Xi]^12 - 
          24907940891079715168473205442220210*\[Xi]^14 + 
          104531757588794663739707632300238475*\[Xi]^16 - 
          344185467604361989055966060321376600*\[Xi]^18 + 
          985132614837367032490099197401194800*\[Xi]^20 - 
          2424659447439033899987910687498328500*\[Xi]^22 + 
          5063850543951050966869972896148207500*\[Xi]^24 - 
          8943488145495831801981781588358430000*\[Xi]^26 + 
          13135522249444408238771079832527660000*\[Xi]^28 - 
          15592980168409125119625899102898630000*\[Xi]^30 + 
          14554737584304957872469349785072000000*\[Xi]^32 - 
          10444488360634134571376185225732080000*\[Xi]^34 + 
          5638240060568699805066571886160000000*\[Xi]^36 - 
          2224774805077923471963945298944000000*\[Xi]^38 + 
          611090360576158466370268661760000000*\[Xi]^40 - 
          105700050392471618178914058240000000*\[Xi]^42 + 
          8781234955682257510248244838400000*\[Xi]^44))/
        81019241077825253706663845228544000000 - 
       (\[Xi]^4*(-1 + \[Xi]^2)*(5 - 16*\[Xi]^2 + 12*\[Xi]^4)*
         Subscript[\[Beta], 10])/5, Subscript[SubMinus[\[Delta]\[Mu]], 10] -> 
      (\[Xi]^6*(-2686792306228659291957445496169 - 
         1215927898893726051671623316580*\[Xi]^2 + 
         5567762577471727298880685761468*\[Xi]^4 + 
         17804993974947204868094198026938*\[Xi]^6 - 
         172092764503683670956985890799442*\[Xi]^8 + 
         240004247807893327094585332243160*\[Xi]^10 + 
         3210598197191377848816145970945160*\[Xi]^12 - 
         24907940891079715168473205442220210*\[Xi]^14 + 
         104531757588794663739707632300238475*\[Xi]^16 - 
         344185467604361989055966060321376600*\[Xi]^18 + 
         985132614837367032490099197401194800*\[Xi]^20 - 
         2424659447439033899987910687498328500*\[Xi]^22 + 
         5063850543951050966869972896148207500*\[Xi]^24 - 
         8943488145495831801981781588358430000*\[Xi]^26 + 
         13135522249444408238771079832527660000*\[Xi]^28 - 
         15592980168409125119625899102898630000*\[Xi]^30 + 
         14554737584304957872469349785072000000*\[Xi]^32 - 
         10444488360634134571376185225732080000*\[Xi]^34 + 
         5638240060568699805066571886160000000*\[Xi]^36 - 
         2224774805077923471963945298944000000*\[Xi]^38 + 
         611090360576158466370268661760000000*\[Xi]^40 - 
         105700050392471618178914058240000000*\[Xi]^42 + 
         8781234955682257510248244838400000*\[Xi]^44))/
       81019241077825253706663845228544000000, 
     Subscript[SubPlus[\[Delta]\[Mu]], 10] -> 
      (\[Xi]^6*(-1 + \[Xi]^2)*(2686792306228659291957445496169 + 
         3902720205122385343629068812749*\[Xi]^2 - 
         1665042372349341955251616948719*\[Xi]^4 - 
         19470036347296546823345814975657*\[Xi]^6 + 
         152622728156387124133640075823785*\[Xi]^8 - 
         87381519651506202960945256419375*\[Xi]^10 - 
         3297979716842884051777091227364535*\[Xi]^12 + 
         21609961174236831116696114214855675*\[Xi]^14 - 
         82921796414557832623011518085382800*\[Xi]^16 + 
         261263671189804156432954542235993800*\[Xi]^18 - 
         723868943647562876057144655165201000*\[Xi]^20 + 
         1700790503791471023930766032333127500*\[Xi]^22 - 
         3363060040159579942939206863815080000*\[Xi]^24 + 
         5580428105336251859042574724543350000*\[Xi]^26 - 
         7555094144108156379728505107984310000*\[Xi]^28 + 
         8037886024300968739897393994914320000*\[Xi]^30 - 
         6516851560003989132571955790157680000*\[Xi]^32 + 
         3927636800630145438804229435574400000*\[Xi]^34 - 
         1710603259938554366262342450585600000*\[Xi]^36 + 
         514171545139369105701602848358400000*\[Xi]^38 - 
         96918815436789360668665813401600000*\[Xi]^40 + 
         8781234955682257510248244838400000*\[Xi]^42))/
       81019241077825253706663845228544000000, 
     Subscript[SubPlus[\[Delta]\[Phi]], 10] -> 
      (-919354420351484611420229088449057781536 + 29325*\[Xi]^4*
         (-125571883827197605866626844476190000 + 
          202091308702688979614958398601217335*\[Xi]^2 + 
          361636444768968295535222235406840860*\[Xi]^4 - 
          1444909396317223402622486111634371664*\[Xi]^6 - 
          231639332937596446619180189348853270*\[Xi]^8 + 
          8720255293998206944209885910096766490*\[Xi]^10 - 
          7314661674650448368436219751414341645*\[Xi]^12 - 
          82764281577271118157213903893609518780*\[Xi]^14 + 
          377997060740360423141208621323631009510*\[Xi]^16 - 
          703867778302292265491079648529884377625*\[Xi]^18 - 
          333163739097966130407445565528614759500*\[Xi]^20 + 
          6836635034405452203227200638415761804000*\[Xi]^22 - 
          26333603534657291910200167318844678284500*\[Xi]^24 + 
          66930948002260289884583310172821915529500*\[Xi]^26 - 
          128996325337588370769785563609227392765625*\[Xi]^28 + 
          195011799988373940451698598867953049800000*\[Xi]^30 - 
          231451187152253184083290060069150930650000*\[Xi]^32 + 
          213234072348400643475762508315567533600000*\[Xi]^34 - 
          149956632669405035539538152983019817100000*\[Xi]^36 + 
          78687816120993413624779066745447280000000*\[Xi]^38 - 
          29778951217159338004777371913347840000000*\[Xi]^40 + 
          7677108179832878488005972192645120000000*\[Xi]^42 - 
          1207645435360032798997938654904320000000*\[Xi]^44 + 
          87592818682930518664726242263040000000*\[Xi]^46))/
       4739899042991415002071094936347470336000000000, 
     Subscript[SubPlus[\[Delta]\[Psi]], 10] -> 
      -1/2747767561154443479461504310926069760000000*
       (\[Xi]^6*(-31731256549684847031774517857844845 + 
         39415504773097842077183283022873590*\[Xi]^2 + 
         267964068301835873859254745745415892*\[Xi]^4 - 
         689358437357404396591426983274909200*\[Xi]^6 - 
         6156113707996571129302331445241079730*\[Xi]^8 + 
         28257924025311117756264174435557145495*\[Xi]^10 + 
         56519378210713394228039480961510882640*\[Xi]^12 - 
         1252170047626539301800630245866128998580*\[Xi]^14 + 
         7715447966674719291987861822657229602375*\[Xi]^16 - 
         32241906468050063927475689804834233848000*\[Xi]^18 + 
         105890245819734374809796478740213278620000*\[Xi]^20 - 
         280735253043025161973814891079296307786000*\[Xi]^22 + 
         618202400951535449289416980041118664101500*\[Xi]^24 - 
         1164568190469781957732083198835752992915625*\[Xi]^26 + 
         1861912315746031453386833833858874143800000*\[Xi]^28 - 
         2426528374064708132122882725485500007400000*\[Xi]^30 + 
         2471262261420361823937236750391882727200000*\[Xi]^32 - 
         1905261870076736327664939636207919616700000*\[Xi]^34 + 
         1082164001277692537633850590992782960000000*\[Xi]^36 - 
         437830254204966529191932246878037760000000*\[Xi]^38 + 
         119406881500570626848401342883696640000000*\[Xi]^40 - 
         19702706891337324906686987067555840000000*\[Xi]^42 + 
         1489077917609818817300346118471680000000*\[Xi]^44)), 
     Subscript[SubMinus[\[Delta]\[Phi]], 10] -> 
      (-919354420351484611420229088449057781536 + 29325*\[Xi]^4*
         (125571883827197605866626844476190000 - 
          202091308702688979614958398601217335*\[Xi]^2 - 
          361636444768968295535222235406840860*\[Xi]^4 + 
          1444909396317223402622486111634371664*\[Xi]^6 + 
          231639332937596446619180189348853270*\[Xi]^8 - 
          8720255293998206944209885910096766490*\[Xi]^10 + 
          7314661674650448368436219751414341645*\[Xi]^12 + 
          82764281577271118157213903893609518780*\[Xi]^14 - 
          377997060740360423141208621323631009510*\[Xi]^16 + 
          703867778302292265491079648529884377625*\[Xi]^18 + 
          333163739097966130407445565528614759500*\[Xi]^20 - 
          6836635034405452203227200638415761804000*\[Xi]^22 + 
          26333603534657291910200167318844678284500*\[Xi]^24 - 
          66930948002260289884583310172821915529500*\[Xi]^26 + 
          128996325337588370769785563609227392765625*\[Xi]^28 - 
          195011799988373940451698598867953049800000*\[Xi]^30 + 
          231451187152253184083290060069150930650000*\[Xi]^32 - 
          213234072348400643475762508315567533600000*\[Xi]^34 + 
          149956632669405035539538152983019817100000*\[Xi]^36 - 
          78687816120993413624779066745447280000000*\[Xi]^38 + 
          29778951217159338004777371913347840000000*\[Xi]^40 - 
          7677108179832878488005972192645120000000*\[Xi]^42 + 
          1207645435360032798997938654904320000000*\[Xi]^44 - 
          87592818682930518664726242263040000000*\[Xi]^46))/
       4739899042991415002071094936347470336000000000, 
     Subscript[SubMinus[\[Delta]\[Psi]], 10] -> 
      (\[Xi]^6*(-31731256549684847031774517857844845 + 
         39415504773097842077183283022873590*\[Xi]^2 + 
         267964068301835873859254745745415892*\[Xi]^4 - 
         689358437357404396591426983274909200*\[Xi]^6 - 
         6156113707996571129302331445241079730*\[Xi]^8 + 
         28257924025311117756264174435557145495*\[Xi]^10 + 
         56519378210713394228039480961510882640*\[Xi]^12 - 
         1252170047626539301800630245866128998580*\[Xi]^14 + 
         7715447966674719291987861822657229602375*\[Xi]^16 - 
         32241906468050063927475689804834233848000*\[Xi]^18 + 
         105890245819734374809796478740213278620000*\[Xi]^20 - 
         280735253043025161973814891079296307786000*\[Xi]^22 + 
         618202400951535449289416980041118664101500*\[Xi]^24 - 
         1164568190469781957732083198835752992915625*\[Xi]^26 + 
         1861912315746031453386833833858874143800000*\[Xi]^28 - 
         2426528374064708132122882725485500007400000*\[Xi]^30 + 
         2471262261420361823937236750391882727200000*\[Xi]^32 - 
         1905261870076736327664939636207919616700000*\[Xi]^34 + 
         1082164001277692537633850590992782960000000*\[Xi]^36 - 
         437830254204966529191932246878037760000000*\[Xi]^38 + 
         119406881500570626848401342883696640000000*\[Xi]^40 - 
         19702706891337324906686987067555840000000*\[Xi]^42 + 
         1489077917609818817300346118471680000000*\[Xi]^44))/
       2747767561154443479461504310926069760000000, 
     Subscript[\[Delta]\[CapitalOmega]1, 10] -> 
      (-343776848481648265397962110006983900 + 17*\[Xi]^2*
         (273335214251167788195974694985558 + 
          270378503879984584673033642025598*\[Xi]^2 - 
          87858553113503387299013230593992*\[Xi]^4 + 
          4158211830539270175607991445782098*\[Xi]^6 - 
          5*\[Xi]^8*(-3496579038091660287228335553840314 - 
            6312128139545392786265326608701930*\[Xi]^2 + 
            13182328340089935989426998488334798*\[Xi]^4 + 
            49*\[Xi]^6*(714513640359946921299475758059356 + 25*\[Xi]^2*(
                -183981657689746002507663915278419 + 9*\[Xi]^2*
                 (36480916166236059726446918971137 + \[Xi]^2*
                   (-15466718255764930963153935208773 - 
                    33549753398187230456406104778839*\[Xi]^2 + 
                    27481314204068147230253339826537*\[Xi]^4 + 
                    281707719763522712782539262376869*\[Xi]^6 + 1225*\[Xi]^8*
                     (-1049568540380428882173321079651 + 121*\[Xi]^2*
                       (19488537918766670580346012535 + 32*\[Xi]^2*
                         (-866603434353797127693865592 + 169*\[Xi]^2*
                          (5037458127699819543738122 + 441*\[Xi]^2*
                          (-7990117326784483745984 + 1805*\[Xi]^2*
                          (2142706670459783277 + 2560*\[Xi]^2*
                          (-250389888520319 + 34360002979008*\[Xi]^
                          2))))))))))))))/
       1373883780577221739730752155463034880000000, 
     Subscript[\[Delta]\[CapitalOmega]0, 10] -> 
      ((-1 + \[Xi]^2)*(-1226492328062961738916087996326971059 + 
         \[Xi]^2*(-1965473701119104491143034332755498121 - 
           18550995999312407530868322024697476155*\[Xi]^2 + 
           796417118770596996118182960926937701451*\[Xi]^4 + 
           934705714835500660750883132167617112389*\[Xi]^6 + 
           5*\[Xi]^8*(-193450060057473846845457530650502513469 - 
             3019272846018252307222365019988082492251*\[Xi]^2 + 
             7*\[Xi]^4*(567351927715709723895115239308090149185 + 
               2393412376819323875160809485052951152478*\[Xi]^2 + 90*\[Xi]^4*
                (-86256249051874341433053954010590603243 - 
                 106487735191005697676337185165476087365*\[Xi]^2 + 
                 55*\[Xi]^4*(41159393997996872385759396491321131833 - 
                   163553203944883649030414235114233211390*\[Xi]^2 + 
                   26*\[Xi]^4*(13028485783457258234697613475490754365 + 
                     98*\[Xi]^2*(-184808732293217180303009730005346931 + 
                       100*\[Xi]^2*(2179474912949145114776235507900995 + 
                         363*\[Xi]^2*(-6998623687761700264396758340414 + 
                          289*\[Xi]^2*(25697908752212836708080961432 + 
                          2535*\[Xi]^2*(-8056644336011418995924353 + 106134*
                          \[Xi]^2*(36567830648381540113 + 280*\[Xi]^2*
                          (-22163963061986465 + 3584*\[Xi]^2*
                          (-2245826520387 + 886558706176*\[Xi]^
                          2))))))))))))))))/
       22902250083999264337957429645238659153920000000, 
     Subscript[\[Delta]k, 10] -> 
      (\[Xi]^2*(18580346143002409300802310045476140153344 + 
         (-1 + \[Xi])*(1 + \[Xi])*(2244341799772056719239596036608105276675 + 
           2244176785844345690347239293227272148294*\[Xi]^2 - 
           91406699203507866671545124560523394200175*\[Xi]^4 + 
           207765160120264168490703835778488286461164*\[Xi]^6 + 
           5*\[Xi]^8*(22401223662088407315828833317192794903867 - 
             132775482531722901296452654502465791667286*\[Xi]^2 + 
             7*\[Xi]^4*(25128264164227999453613968571710528627039 - 
               147553476081549593198510139927345327073672*\[Xi]^2 + 630*
                \[Xi]^4*(1204011661209043355492897288670507289763 - 
                 2967910193759198593527808937289416369130*\[Xi]^2 + 
                 55*\[Xi]^4*(78589314555898407263413133434173033261 - 
                   95853456670873942025559353521961306340*\[Xi]^2 + 
                   26*\[Xi]^4*(5060130575344677309721657808577120059 - 
                     3987632648825124803839542949252439838*\[Xi]^2 + 
                     9800*\[Xi]^4*(-705640517171660699607941101616841 + 
                       968*\[Xi]^2*(2848809427383706597762581793794 - 
                         4562988216785692448421236863801*\[Xi]^2 + 879138*
                          \[Xi]^4*(5413615313337919345176151 + 1862*\[Xi]^2*
                          (-2205565325674633533204 + 475*\[Xi]^2*
                          (2526921711659999287 + 2688*\[Xi]^2*
                          (-322470839064221 + 50857031835456*\[Xi]^
                          2))))))))))))))/
       80157875293997425182851003758335307038720000000, 
     Subscript[\[Gamma], 9] -> 0, Subscript[\[Beta], 8] -> 0, 
     Subscript[\[Delta]\[Nu], 11] -> 
      -1/33185360371714934025700315555950817114030080000000*
        (\[Xi]^4*(82069504245275321139421765301137042477683 + 
          113566120724604878300812717902572485066167*\[Xi]^2 + 
          1685104738463098741835204059900822116855459*\[Xi]^4 + 
          1174792073652255884558656525540623319629463*\[Xi]^6 + 
          9757825991131348925405897385093375296612451*\[Xi]^8 - 
          13060557588887533657967340332117574811263753*\[Xi]^10 - 
          24170797616757361897499369245177698627094425*\[Xi]^12 - 
          199957019202274786897511132181767177778647355*\[Xi]^14 + 
          101385654509748399567109686675687874445217750*\[Xi]^16 - 
          3212494551659517448638199047979465880275763250*\[Xi]^18 + 
          52179532756290850061866157710966347676536262950*\[Xi]^20 - 
          248662404532437720484504812513414289202565866250*\[Xi]^22 + 
          554257075760585046062135184005542386426456733500*\[Xi]^24 - 
          282909712699864480759245548351549218542335944500*\[Xi]^26 - 
          2151700940079907725761665041773423145979339227000*\[Xi]^28 + 
          8290902048707634442830388205936939325847801716000*\[Xi]^30 - 
          17658032525429651258547249258299299159187580900000*\[Xi]^32 + 
          26777425735238645360941653249787612549800119400000*\[Xi]^34 - 
          31023647368068983629666412611616686462081753200000*\[Xi]^36 + 
          28158645521073245968637736644338620463848502080000*\[Xi]^38 - 
          20103262367497230484196559463454635013861005440000*\[Xi]^40 + 
          11157969268386996722898951428376034213566720000000*\[Xi]^42 - 
          4674824393233907226101339091313983253524480000000*\[Xi]^44 + 
          1396002334158137545726151982209328060825600000000*\[Xi]^46 - 
          264985050774223449976269227693692684861440000000*\[Xi]^48 + 
          23978538318907526265133704726366828625920000000*\[Xi]^50)) + 
       (\[Xi]^6*(15 - 83*\[Xi]^2 + 168*\[Xi]^4 - 148*\[Xi]^6 + 48*\[Xi]^8)*
         Subscript[\[Beta], 10])/15, Subscript[Subscript[\[Delta]\[Mu], 0], 
       11] -> -1/5*(\[Xi]^4*(-1 + \[Xi]^2)*(5 - 16*\[Xi]^2 + 12*\[Xi]^4)*
        Subscript[\[Beta], 11]), Subscript[SubMinus[\[Delta]\[Mu]], 11] -> 0, 
     Subscript[SubPlus[\[Delta]\[Mu]], 11] -> 0, 
     Subscript[SubPlus[\[Delta]\[Phi]], 11] -> Subscript[\[Gamma], 11], 
     Subscript[SubPlus[\[Delta]\[Psi]], 11] -> 0, 
     Subscript[SubMinus[\[Delta]\[Phi]], 11] -> Subscript[\[Gamma], 11], 
     Subscript[SubMinus[\[Delta]\[Psi]], 11] -> 0, 
     Subscript[\[Delta]\[CapitalOmega]1, 11] -> 0, 
     Subscript[\[Delta]\[CapitalOmega]0, 11] -> 0, 
     Subscript[\[Delta]k, 11] -> 0, Subscript[\[Gamma], 10] -> 
      -28729825635983894106882159014033055673/
       148121845093481718814721716760858448000000000, 
     Subscript[\[Beta], 9] -> 0}


==> beta_deformation.wl <==
generalModeFieldsUpTo2 = {Subscript[\[Delta]\[Nu], 1] -> 0, 
     Subscript[Subscript[\[Delta]\[Mu], 0], 1] -> \[Xi]^(2*n)*(1 - \[Xi]^2)*
       (1 - (4*(2 + n)*\[Xi]^2)/(1 + 2*n) + ((2 + n)*(5 + 2*n)*\[Xi]^4)/
         ((1 + n)*(1 + 2*n))), Subscript[SubPlus[\[Delta]\[Mu]], 1] -> 0, 
     Subscript[SubMinus[\[Delta]\[Mu]], 1] -> 0, 
     Subscript[SubPlus[\[Delta]\[Phi]], 1] -> Subscript[\[Gamma], 1], 
     Subscript[SubMinus[\[Delta]\[Phi]], 1] -> Subscript[\[Gamma], 1], 
     Subscript[SubPlus[\[Delta]\[Psi]], 1] -> 0, 
     Subscript[SubMinus[\[Delta]\[Psi]], 1] -> 0, 
     Subscript[\[Delta]\[CapitalOmega]0, 1] -> 0, 
     Subscript[\[Delta]\[CapitalOmega]1, 1] -> 0, Subscript[\[Delta]k, 1] -> 
      0, Subscript[\[Delta]\[Nu], 2] -> 0, 
     Subscript[Subscript[\[Delta]\[Mu], 0], 2] -> 0, 
     Subscript[SubPlus[\[Delta]\[Mu]], 2] -> 0, 
     Subscript[SubMinus[\[Delta]\[Mu]], 2] -> 
      (2*(-3 + \[Xi]^(2 + 4*n)*((1 + n)^2*(3 + 2*n)^2 - 2*(2 + n)*(1 + 2*n)*
            (3 + 2*n)^2*\[Xi]^2 + 6*(1 + n)*(2 + n)*(7 + 12*n + 4*n^2)*
            \[Xi]^4 - 2*(1 + n)*(3 + 2*n)^2*(5 + 2*n)*\[Xi]^6 + 
           (2 + n)^2*(3 + 2*n)^2*\[Xi]^8)))/((1 + n)^2*(1 + 2*n)^2*
        (3 + 2*n)^2), Subscript[SubPlus[\[Delta]\[Phi]], 2] -> 
      (6*\[Xi]^(2 + 4*n)*(1 - (2*(2 + n)*(1 + 2*n)*\[Xi]^2)/(1 + n)^2 + 
          (6*(2 + n)*(7 + 12*n + 4*n^2)*\[Xi]^4)/((1 + n)*(3 + 2*n)^2) - 
          (2*(5 + 2*n)*\[Xi]^6)/(1 + n) + ((2 + n)^2*\[Xi]^8)/(1 + n)^2))/
        (1 + 2*n)^2 + Subscript[\[Gamma], 2], 
     Subscript[SubMinus[\[Delta]\[Phi]], 2] -> 
      (4*\[Xi]^(2 + 4*n)*(-1 + \[Xi]^2)^2*(1 - 3*\[Xi]^2 + 4*\[Xi]^4 + 
          n^2*(-1 + \[Xi]^2)^2 + n*(2 - 6*\[Xi]^2 + 4*\[Xi]^4)))/
        ((1 + n)^2*(1 + 2*n)^2) + Subscript[\[Gamma], 2], 
     Subscript[SubPlus[\[Delta]\[Psi]], 2] -> 
      (\[Xi]^2*(\[Xi]^(4*n)*(-9 + 48*n + 97*n^2 + 94*n^3 + 44*n^4 + 8*n^5 - 
           2*(1 + 2*n)*(-9 + 39*n + 73*n^2 + 42*n^3 + 8*n^4)*\[Xi]^2 + 
           6*(1 + n)*(-9 + 14*n + 58*n^2 + 40*n^3 + 8*n^4)*\[Xi]^4 - 
           2*(1 + n)*(3 + 2*n)^2*(-4 + 9*n + 4*n^2)*\[Xi]^6 + 
           (2 + n)^2*(-1 + 2*n)*(3 + 2*n)^2*\[Xi]^8) - 
         (18*(-1 + \[Xi]^(4*n)))/(-1 + \[Xi]^2)))/((1 + n)^2*(1 + 2*n)^2*
        (3 + 2*n)^2), Subscript[SubMinus[\[Delta]\[Psi]], 2] -> 
      (\[Xi]^(2 + 4*n)*(4*n^4*(-1 + \[Xi]^2)^4 + 8*n^3*(-1 + \[Xi]^2)^3*
          (-2 + 3*\[Xi]^2) + 2*n*(-1 + \[Xi]^2)^2*(7 - 15*\[Xi]^2 + 
           22*\[Xi]^4) + n^2*(-1 + \[Xi]^2)^2*(23 - 62*\[Xi]^2 + 
           51*\[Xi]^4) + 3*(1 - 2*\[Xi]^2 + 6*\[Xi]^4 - 8*\[Xi]^6 + 
           4*\[Xi]^8)))/((1 + n)^2*(1 + 2*n)^2*(3 + 2*n)), 
     Subscript[\[Delta]\[CapitalOmega]0, 2] -> 
      -1/2*(\[Xi]^(4*n)*(-1 + \[Xi]^2)^2*(1 + 4*\[Xi]^2 + 18*\[Xi]^4 - 
          80*\[Xi]^6 + 100*\[Xi]^8 + 4*n^4*(-1 + \[Xi]^2)^4 + 
          12*n^3*(-1 + \[Xi]^2)^3*(-1 + 3*\[Xi]^2) + n^2*(-1 + \[Xi]^2)^2*
           (13 - 66*\[Xi]^2 + 121*\[Xi]^4) + 2*n*(3 - 16*\[Xi]^2 + 
            75*\[Xi]^4 - 152*\[Xi]^6 + 90*\[Xi]^8)))/((1 + n)^2*(1 + 2*n)^2), 
     Subscript[\[Delta]\[CapitalOmega]1, 2] -> 
      (6*(-3 + 2*(3 + 2*n)*\[Xi]^(2 + 4*n)*(-1 + \[Xi]^2)^2*
          ((1 + n)^2 - (3 + 2*n*(3 + n))*\[Xi]^2 + (2 + n)^2*\[Xi]^4)))/
       ((1 + n)^2*(1 + 2*n)^2*(3 + 2*n)), Subscript[\[Delta]k, 2] -> 
      -((\[Xi]^2*(-18 + \[Xi]^(4*n)*(-1 + \[Xi]^2)*
           (5*(1 + n)^2*(1 + 2*n)*(3 + 2*n) - 4*(1 + n)*(3 + 2*n)*
             (8 + 5*n*(5 + 2*n))*\[Xi]^2 + 2*(171 + n*(3 + n)*(209 + 
                60*n*(3 + n)))*\[Xi]^4 - 4*(2 + n)*(3 + 2*n)*
             (23 + 5*n*(7 + 2*n))*\[Xi]^6 + 5*(2 + n)^2*(3 + 2*n)*(5 + 2*n)*
             \[Xi]^8)))/((1 + n)^2*(1 + 2*n)^2*(3 + 2*n)))}
 
generalModeConditionsUpTo3 = {Subscript[\[Gamma], 1] -> 0, 
     Subscript[\[Gamma], 2] -> (-6*(9135 + 37671*n + 59330*n^2 + 44880*n^3 + 
         16360*n^4 + 2304*n^5))/((1 + n)^2*(1 + 2*n)^2*(3 + 2*n)^2*(3 + 4*n)*
        (5 + 4*n)*(7 + 4*n)*(9 + 4*n))}
fieldsAtModeNumber2 = {Subscript[\[Delta]\[Nu], 1] -> 0, 
     Subscript[Subscript[\[Delta]\[Mu], 0], 1] -> 
      -1/5*(\[Xi]^4*(-1 + \[Xi]^2)*(5 - 16*\[Xi]^2 + 12*\[Xi]^4)), 
     Subscript[SubMinus[\[Delta]\[Mu]], 1] -> 0, 
     Subscript[SubPlus[\[Delta]\[Mu]], 1] -> 0, 
     Subscript[SubPlus[\[Delta]\[Phi]], 1] -> 0, 
     Subscript[SubPlus[\[Delta]\[Psi]], 1] -> 0, 
     Subscript[SubMinus[\[Delta]\[Phi]], 1] -> 0, 
     Subscript[SubMinus[\[Delta]\[Psi]], 1] -> 0, 
     Subscript[\[Delta]\[CapitalOmega]1, 1] -> 0, 
     Subscript[\[Delta]\[CapitalOmega]0, 1] -> 0, Subscript[\[Delta]k, 1] -> 
      0, Subscript[\[Delta]\[Nu], 2] -> 0, 
     Subscript[Subscript[\[Delta]\[Mu], 0], 2] -> 0, 
     Subscript[SubMinus[\[Delta]\[Mu]], 2] -> 
      (2*(-3 + \[Xi]^10*(441 - 1960*\[Xi]^2 + 3384*\[Xi]^4 - 2646*\[Xi]^6 + 
           784*\[Xi]^8)))/11025, Subscript[SubPlus[\[Delta]\[Mu]], 2] -> 0, 
     Subscript[SubPlus[\[Delta]\[Phi]], 2] -> -9034/595595 + 
       (2*\[Xi]^10*(441 - 1960*\[Xi]^2 + 3384*\[Xi]^4 - 2646*\[Xi]^6 + 
          784*\[Xi]^8))/3675, Subscript[SubPlus[\[Delta]\[Psi]], 2] -> 
      (\[Xi]^2*(-6 - 6*\[Xi]^2 - 6*\[Xi]^4 - 6*\[Xi]^6 + 729*\[Xi]^8 - 
         2750*\[Xi]^10 + 4194*\[Xi]^12 - 2940*\[Xi]^14 + 784*\[Xi]^16))/3675, 
     Subscript[SubMinus[\[Delta]\[Phi]], 2] -> -9034/595595 + 
       (4*\[Xi]^10*(-1 + \[Xi]^2)^2*(9 - 23*\[Xi]^2 + 16*\[Xi]^4))/225, 
     Subscript[SubMinus[\[Delta]\[Psi]], 2] -> 
      (\[Xi]^10*(315 - 1386*\[Xi]^2 + 2390*\[Xi]^4 - 1876*\[Xi]^6 + 
         560*\[Xi]^8))/1575, Subscript[\[Delta]\[CapitalOmega]1, 2] -> 
      (2*(-3 + 14*\[Xi]^10*(-1 + \[Xi]^2)^2*(9 - 23*\[Xi]^2 + 16*\[Xi]^4)))/
       525, Subscript[\[Delta]\[CapitalOmega]0, 2] -> 
      -1/450*(\[Xi]^8*(-1 + \[Xi]^2)^2*(225 - 1260*\[Xi]^2 + 2918*\[Xi]^4 - 
         3136*\[Xi]^6 + 1296*\[Xi]^8)), Subscript[\[Delta]k, 2] -> 
      (\[Xi]^2*(18 - (-1 + \[Xi])*\[Xi]^8*(1 + \[Xi])*(1575 - 8232*\[Xi]^2 + 
           16522*\[Xi]^4 - 14896*\[Xi]^6 + 5040*\[Xi]^8)))/1575, 
     Subscript[\[Gamma], 1] -> 0, Subscript[\[Delta]\[Nu], 3] -> 0, 
     Subscript[Subscript[\[Delta]\[Mu], 0], 3] -> 
      -1/4690310625*(\[Xi]^6*(44197440 - 139678840*\[Xi]^2 + 
         125015640*\[Xi]^4 - 1583073975*\[Xi]^6 + 21007791420*\[Xi]^8 - 
         120991088372*\[Xi]^10 + 393037079721*\[Xi]^12 - 
         798144060714*\[Xi]^14 + 1055833218440*\[Xi]^16 - 
         913240888560*\[Xi]^18 + 499332553720*\[Xi]^20 - 
         156894017280*\[Xi]^22 + 21612951360*\[Xi]^24)), 
     Subscript[SubMinus[\[Delta]\[Mu]], 3] -> 0, 
     Subscript[SubPlus[\[Delta]\[Mu]], 3] -> 0, 
     Subscript[SubPlus[\[Delta]\[Phi]], 3] -> 0, 
     Subscript[SubPlus[\[Delta]\[Psi]], 3] -> 0, 
     Subscript[SubMinus[\[Delta]\[Phi]], 3] -> 0, 
     Subscript[SubMinus[\[Delta]\[Psi]], 3] -> 0, 
     Subscript[\[Delta]\[CapitalOmega]1, 3] -> 0, 
     Subscript[\[Delta]\[CapitalOmega]0, 3] -> 0, Subscript[\[Delta]k, 3] -> 
      0, Subscript[\[Gamma], 2] -> -9034/595595, 
     Subscript[\[Delta]\[Nu], 4] -> 0, Subscript[Subscript[\[Delta]\[Mu], 0], 
       4] -> 0, Subscript[SubMinus[\[Delta]\[Mu]], 4] -> 
      (2*(306773523500 + \[Xi]^10*(3518376211350 - 97903775069100*\[Xi]^2 + 
           355670710352100*\[Xi]^4 - 493818619018725*\[Xi]^6 + 
           273224213462200*\[Xi]^8 - 2875143929420763*\[Xi]^10 + 
           25914332789449650*\[Xi]^12 - 104014461430839960*\[Xi]^14 + 
           239513618927118690*\[Xi]^16 - 345808755235918260*\[Xi]^18 + 
           320384005607133468*\[Xi]^20 - 185940456785032950*\[Xi]^22 + 
           61776225769658400*\[Xi]^24 - 8990363391609600*\[Xi]^26)))/
       161625407208890625, Subscript[SubPlus[\[Delta]\[Mu]], 4] -> 
      (-2*(-1 + \[Xi]^2)^2*(22185701270 + 16939208930*\[Xi]^2 - 
         15739477020*\[Xi]^4 - 75850356580*\[Xi]^6 - 163393429750*\[Xi]^8 + 
         894423373920*\[Xi]^10 - 1463257997320*\[Xi]^12 + 
         1805496786530*\[Xi]^14 - 153622559205*\[Xi]^16 - 
         36003694500*\[Xi]^18 + 86278240130544*\[Xi]^20 - 
         629093773035684*\[Xi]^22 + 1860153772964916*\[Xi]^24 - 
         2953885076298156*\[Xi]^26 + 2677351281204600*\[Xi]^28 - 
         1313863791240000*\[Xi]^30 + 272435254291200*\[Xi]^32))/
       53875135736296875, Subscript[SubPlus[\[Delta]\[Phi]], 4] -> 
      (114644026380146488649 - 29745716*\[Xi]^10*(60683185262700 - 
          187697118609000*\[Xi]^2 + 137483290830600*\[Xi]^4 + 
          108348629714325*\[Xi]^6 - 159088104175000*\[Xi]^8 + 
          2530343060708463*\[Xi]^10 - 22811124971038950*\[Xi]^12 + 
          91667393386629060*\[Xi]^14 - 211195207847059590*\[Xi]^16 + 
          304920706238722860*\[Xi]^18 - 282377723910750468*\[Xi]^20 + 
          163758354438028350*\[Xi]^22 - 54352365090223200*\[Xi]^24 + 
          7900622374444800*\[Xi]^26))/801277243536668867718750, 
     Subscript[SubPlus[\[Delta]\[Psi]], 4] -> 
      (-1045179158355 + 532878770980*\[Xi]^2 + 532878770980*\[Xi]^4 + 
        532878770980*\[Xi]^6 + 532878770980*\[Xi]^8 + 
        6396839123230*\[Xi]^10 - 144128200892120*\[Xi]^12 + 
        470518635811780*\[Xi]^14 - 591929380503620*\[Xi]^16 + 
        295292021012830*\[Xi]^18 - 3906244162406745*\[Xi]^20 + 
        31516772991879744*\[Xi]^22 - 114842578305780666*\[Xi]^24 + 
        242801325323730294*\[Xi]^26 - 324058131228268866*\[Xi]^28 + 
        278586446520656274*\[Xi]^30 - 150263880469602900*\[Xi]^32 + 
        46395063928012800*\[Xi]^34 - 6266010848697600*\[Xi]^36)/
       53875135736296875, Subscript[SubMinus[\[Delta]\[Phi]], 4] -> 
      (343932079140439465947 - 14872858*(3314752410035 + 
          71215485340*\[Xi]^2 + 71215485340*\[Xi]^4 + 71215485340*\[Xi]^6 + 
          71215485340*\[Xi]^8 + 279729297989140*\[Xi]^10 - 
          929021963528660*\[Xi]^12 + 831655537568140*\[Xi]^14 + 
          241868271564490*\[Xi]^16 - 581866875520360*\[Xi]^18 + 
          8394474289182552*\[Xi]^20 - 77471699789530476*\[Xi]^22 + 
          315662367794043204*\[Xi]^24 - 731161071230937336*\[Xi]^26 + 
          1054672363220651604*\[Xi]^28 - 971118072658721988*\[Xi]^30 + 
          557800158645229500*\[Xi]^32 - 182774596799995200*\[Xi]^34 + 
          26153784411955200*\[Xi]^36))/2403831730610006603156250, 
     Subscript[SubMinus[\[Delta]\[Psi]], 4] -> 
      (3135537475065 + 179214934970*\[Xi]^2 + 179214934970*\[Xi]^4 + 
        179214934970*\[Xi]^6 + 179214934970*\[Xi]^8 - 
        35004547178530*\[Xi]^10 - 296018564542630*\[Xi]^12 + 
        1480902728804570*\[Xi]^14 - 2262407142939730*\[Xi]^16 + 
        1316613467675720*\[Xi]^18 - 11791303543998765*\[Xi]^20 + 
        107724514661343612*\[Xi]^22 - 438279478949325618*\[Xi]^24 + 
        1020964409571757662*\[Xi]^26 - 1489119206471343018*\[Xi]^28 + 
        1392364085723693082*\[Xi]^30 - 815028554178738900*\[Xi]^32 + 
        273005577228384000*\[Xi]^34 - 40047982380806400*\[Xi]^36)/
       161625407208890625, Subscript[\[Delta]\[CapitalOmega]1, 4] -> 
      (2*(197968612047 - 545036604*\[Xi]^2 - 545036604*\[Xi]^4 - 
         545036604*\[Xi]^6 - 2*\[Xi]^8*(272518302 + 3546501134232*\[Xi]^2 - 
           10380294368388*\[Xi]^4 + 5021809834812*\[Xi]^6 + 
           \[Xi]^8*(10868980898832 - 11679814420218*\[Xi]^2 + 
             260588089128423*\[Xi]^4 - 2385523524478857*\[Xi]^6 + 
             121*\[Xi]^8*(79623543055161 - 183770920857748*\[Xi]^2 + 169*
                \[Xi]^4*(1569201672169 + 245*\[Xi]^2*(-5918307357 + 
                   3419552195*\[Xi]^2 + 784*\[Xi]^4*(-1440419 + 208080*
                      \[Xi]^2))))))))/3591675715753125, 
     Subscript[\[Delta]\[CapitalOmega]0, 4] -> -1/431001085890375000*
       ((-1 + \[Xi]^2)^2*(733360966888 + 1588373151712*\[Xi]^2 + 
         \[Xi]^4*(2466929965752 + 3314527748608*\[Xi]^2 + 
           4093013938000*\[Xi]^4 - 3471924993768288*\[Xi]^6 + 
           \[Xi]^8*(17944189782866368 - 34870259236029152*\[Xi]^2 + 
             81161469062679627*\[Xi]^4 - 1008810003078614550*\[Xi]^6 + 
             363*\[Xi]^8*(20336931342032621 - 82979721734495616*\[Xi]^2 + 
               4732*\[Xi]^4*(44972154806357 - 76461741374802*\[Xi]^2 + 
                 700*\[Xi]^4*(125094135567 - 95274296672*\[Xi]^2 + 
                   169932*\[Xi]^4*(270943 - 74520*\[Xi]^2 + 8748*\[Xi]^
                       4)))))))), Subscript[\[Delta]k, 4] -> 
      (\[Xi]^2*(1338530953770 + (-1 + \[Xi])*(1 + \[Xi])*
          (264218843782 + 254898598844*\[Xi]^2 + 237402804846*\[Xi]^4 + 
           \[Xi]^6*(214456644808 - 700643883214510*\[Xi]^2 + 
             4474336514642448*\[Xi]^4 - 11088138607192064*\[Xi]^6 + 
             \[Xi]^8*(12792507292711664 - 6215841622628748*\[Xi]^2 + 
               71632610454443595*\[Xi]^4 - 698702822634362568*\[Xi]^6 + 4719*
                \[Xi]^8*(640999852552536 - 1592266992127501*\[Xi]^2 + 
                 91*\[Xi]^4*(27237321541782 + 175*\[Xi]^2*(-155291813547 + 
                     96901981216*\[Xi]^2 + 79968*\[Xi]^4*(-432013 + 
                       67320*\[Xi]^2)))))))))/53875135736296875, 
     Subscript[\[Gamma], 3] -> 0, Subscript[\[Delta]\[Nu], 5] -> 0, 
     Subscript[Subscript[\[Delta]\[Mu], 0], 5] -> 
      (\[Xi]^6*(22911137195692490635380 - 55715137973941437228580*\[Xi]^2 + 
         25736133939756907685580*\[Xi]^4 + 9820263914826600819150*\[Xi]^6 - 
         4381092437725503538506930*\[Xi]^8 + 52416146910279663534876468*
          \[Xi]^10 - 267853619088918739292917644*\[Xi]^12 + 
         852767495509968863979575421*\[Xi]^14 - 3249350483419342195278159775*
          \[Xi]^16 + 20888637635807215522212290040*\[Xi]^18 - 
         121612246284807598990127013556*\[Xi]^20 + 
         510403465507125097236603241968*\[Xi]^22 - 
         1554184080154573033112494319772*\[Xi]^24 + 
         3528846916990520232898349559000*\[Xi]^26 - 
         6088662196712115327202805729820*\[Xi]^28 + 
         8060198535821074502440028754306*\[Xi]^30 - 
         8197640853761795442568033179708*\[Xi]^32 + 
         6360765992062795312412847105672*\[Xi]^34 - 
         3701602313740750237202235852000*\[Xi]^36 + 
         1565305544042855650730350656000*\[Xi]^38 - 
         454444771860405768529223136000*\[Xi]^40 + 
         81053052134938928567018496000*\[Xi]^42 - 
         6699282880540870626457651200*\[Xi]^44))/420670552856751155552343750, 
     Subscript[SubMinus[\[Delta]\[Mu]], 5] -> 0, 
     Subscript[SubPlus[\[Delta]\[Mu]], 5] -> 0, 
     Subscript[SubPlus[\[Delta]\[Phi]], 5] -> 0, 
     Subscript[SubPlus[\[Delta]\[Psi]], 5] -> 0, 
     Subscript[SubMinus[\[Delta]\[Phi]], 5] -> 0, 
     Subscript[SubMinus[\[Delta]\[Psi]], 5] -> 0, 
     Subscript[\[Delta]\[CapitalOmega]1, 5] -> 0, 
     Subscript[\[Delta]\[CapitalOmega]0, 5] -> 0, Subscript[\[Delta]k, 5] -> 
      0, Subscript[\[Gamma], 4] -> 114644026380146488649/
       801277243536668867718750, Subscript[\[Delta]\[Nu], 6] -> 0, 
     Subscript[Subscript[\[Delta]\[Mu], 0], 6] -> 0, 
     Subscript[SubMinus[\[Delta]\[Mu]], 6] -> 
      (-887694899635681989014536569739 + 15949913541848542433884707000*
         \[Xi]^2 + 15949913541848542433884707000*\[Xi]^4 + 
        15949913541848542433884707000*\[Xi]^6 + 15949913541848542433884707000*
         \[Xi]^8 - 8092046074588285933511413225200*\[Xi]^10 + 
        151013739833298220756069262070000*\[Xi]^12 - 
        374454698144552727673433517455400*\[Xi]^14 + 
        200684871682535153874509380131300*\[Xi]^16 + 
        187170308630835922569007689859000*\[Xi]^18 - 
        3222795974100125654950336845487260*\[Xi]^20 + 
        48730446460638057469574656266175800*\[Xi]^22 - 
        289814558016018533477425660959004260*\[Xi]^24 + 
        918269821332071047009654404080619690*\[Xi]^26 - 
        1756683610006312029762881016138700560*\[Xi]^28 + 
        2725089305637964324039248070145373030*\[Xi]^30 - 
        9894363530636509558206034160286212625*\[Xi]^32 + 
        53022829157644139626585838029498523970*\[Xi]^34 - 
        200677044737903815217610781329580838280*\[Xi]^36 + 
        519728167517799530105686709229559388220*\[Xi]^38 - 
        959181246935777584056294438385397942448*\[Xi]^40 + 
        1292364916536773697371012955096035885250*\[Xi]^42 - 
        1280758701725357097367310395909442062320*\[Xi]^44 + 
        926473333130368400841511579425054841680*\[Xi]^46 - 
        477033408390451406243650776037269427320*\[Xi]^48 + 
        165929881958660772164590502554827869472*\[Xi]^50 - 
        35002678405906918534319839376789760000*\[Xi]^52 + 
        3385791317071866068385687384837120000*\[Xi]^54)/
       22171731977106962972187354570322265625, 
     Subscript[SubPlus[\[Delta]\[Mu]], 6] -> 
      (2*(-1 + \[Xi]^2)^2*(5554715376868807119502814132 + 
         5169258391284066495798509528*\[Xi]^2 - 1156370956754221871112913812*
          \[Xi]^4 - 13422172667246057981231455888*\[Xi]^6 - 
         31628146740191441834557116700*\[Xi]^8 + 
         41616125022362897992320481752*\[Xi]^10 + 
         12601027706777649613806642968*\[Xi]^12 - 
         136741542462835551975764992552*\[Xi]^14 + 
         252267534648336836379043998567*\[Xi]^16 + 
         52288516460936357227957516200*\[Xi]^18 + 
         8271498214058940007739813089737*\[Xi]^20 + 
         5294477290090489433625987194868*\[Xi]^22 - 
         194982757046179537218684498862407*\[Xi]^24 + 
         621606866212017758998503095179662*\[Xi]^26 - 
         920088774064486792642413217856175*\[Xi]^28 + 
         2199290084410316781443867245390452*\[Xi]^30 - 
         18120884550839340972979525475339112*\[Xi]^32 + 
         95145951691474008851248583715963108*\[Xi]^34 - 
         298618992138877269347420289904735188*\[Xi]^36 + 
         615002636954972190023847350496293400*\[Xi]^38 - 
         870448640376214414670214405552550344*\[Xi]^40 + 
         858563637532832464651256699723806944*\[Xi]^42 - 
         583045606461200728360820569656327936*\[Xi]^44 + 
         260915633537709553517390085646252416*\[Xi]^46 - 
         69465729573412151583530450684160000*\[Xi]^48 + 
         8352479140567509924252648852480000*\[Xi]^50))/
       1055796760814617284389874027158203125, 
     Subscript[SubPlus[\[Delta]\[Phi]], 6] -> 
      (-52262810475004388782785480309938027117 + 4370938*\[Xi]^2*
         (17722126157609491593205230000 + 17722126157609491593205230000*
           \[Xi]^2 + 17722126157609491593205230000*\[Xi]^4 + 
          17722126157609491593205230000*\[Xi]^6 + 
          134688928918225022703210773925000*\[Xi]^8 - 
          260557190794073902016957058390000*\[Xi]^10 - 
          172455859945024943512433238630600*\[Xi]^12 + 
          631051455600794545052857962941100*\[Xi]^14 - 
          286189563092213929969433462049200*\[Xi]^16 + 
          3639082735531330152443574208052040*\[Xi]^18 - 
          15631034265625645138666485511274400*\[Xi]^20 - 
          20070015423676805519457839990135460*\[Xi]^22 + 
          267456840662132431766115337841922990*\[Xi]^24 - 
          766419780183415910234667841341101760*\[Xi]^26 + 
          1673494036854924592382506210027679430*\[Xi]^28 - 
          8245135102669817186478025689487205025*\[Xi]^30 + 
          46260261299298549193660960853812919970*\[Xi]^32 - 
          175614598479178098842820870202353282480*\[Xi]^34 + 
          454927326850471875292988833974442626420*\[Xi]^36 - 
          839621768809009630203783956912978646648*\[Xi]^38 + 
          1131238208427426453096859261334917577850*\[Xi]^40 - 
          1120977161329865041363627142761739775120*\[Xi]^42 + 
          810780094100308061718657391053110860080*\[Xi]^44 - 
          417392374035166053158227757250077311320*\[Xi]^46 + 
          145155851972253305967328182863262509472*\[Xi]^48 - 
          30613792178497570262358841780197120000*\[Xi]^50 + 
          2960574197188429199514643443256320000*\[Xi]^52))/
       32303755274850651506575550403631754355468750, 
     Subscript[SubPlus[\[Delta]\[Psi]], 6] -> 
      (3331177971111244082992907926161 - 1457642854888358750989538062007*
         \[Xi]^2 - 1398018053991716763107544743807*\[Xi]^4 - 
        1342055358325182615750386251607*\[Xi]^6 - 
        1288534066145387028743117643407*\[Xi]^8 - 
        11472215954581752501446621907707*\[Xi]^10 + 
        214156298463088606037352191951593*\[Xi]^12 - 
        479830995180644015914226306186207*\[Xi]^14 + 
        191025562629824201667860906282743*\[Xi]^16 + 
        261048097002789796508304218821993*\[Xi]^18 - 
        5410274177361277068501756033175347*\[Xi]^20 + 
        69477641408002916239103929274280513*\[Xi]^22 - 
        363687517723427355362065399538086347*\[Xi]^24 + 
        1040175992803650966413314291692203463*\[Xi]^26 - 
        1820675015234312064995988677908384047*\[Xi]^28 + 
        2835453793055359783000631371394063103*\[Xi]^30 - 
        11664903641751783306992720351519361582*\[Xi]^32 + 
        60706946444121093116781516126833880438*\[Xi]^34 - 
        215794249687287115242964021745102345532*\[Xi]^36 + 
        525776140479482948473597880852940776988*\[Xi]^38 - 
        916230623016513714544098146542243856472*\[Xi]^40 + 
        1169021594576185624180039407680371867902*\[Xi]^42 - 
        1099339627894561723609045953156391649568*\[Xi]^44 + 
        755648108883702315711435230118828786852*\[Xi]^46 - 
        370001189633783849431436346236910841968*\[Xi]^48 + 
        122427934978711035976896065098144373856*\[Xi]^50 - 
        24564604829492100895751548790190720000*\[Xi]^52 + 
        2258965949380758365877420939648000000*\[Xi]^54)/
       14781154651404641981458236380214843750, 
     Subscript[SubMinus[\[Delta]\[Phi]], 6] -> 
      (-156788431425013166348356440929814081351 + 
        30596566*(758732958628401087500319851435 + 
          32407708989067354169608561801*\[Xi]^2 + 
          32407708989067354169608561801*\[Xi]^4 + 
          32407708989067354169608561801*\[Xi]^6 + 
          32407708989067354169608561801*\[Xi]^8 + 
          49124789232254008111616258261401*\[Xi]^10 - 
          112929064356250666207505754551999*\[Xi]^12 - 
          9717897148294873204483925098799*\[Xi]^14 + 
          175679788913151331664988323221651*\[Xi]^16 - 
          92308123534782735080789301132499*\[Xi]^18 + 
          1100962744603467566491850905286181*\[Xi]^20 - 
          5961926549615185534570339330022499*\[Xi]^22 + 
          3624455651905795275658196338009581*\[Xi]^24 + 
          46873822601120427885811420113232041*\[Xi]^26 - 
          162336416963815026226717144963360119*\[Xi]^28 + 
          378333884573147457119094263425071981*\[Xi]^30 - 
          1921853375037356377906892748738952359*\[Xi]^32 + 
          10935174957149903618601571373388499356*\[Xi]^34 - 
          41843396893755313188110374812767314764*\[Xi]^36 + 
          108840319538323536980678706706999293156*\[Xi]^38 - 
          201104558193151947274718553150889425912*\[Xi]^40 + 
          270600195340626340888275945461222088960*\[Xi]^42 - 
          267253456559229671160324075497525288880*\[Xi]^44 + 
          192321277948094959244780597623365880740*\[Xi]^46 - 
          98357729137809643238580267281798620680*\[Xi]^48 + 
          33935444942567898022040025389010227328*\[Xi]^50 - 
          7091891923183036965987821694184320000*\[Xi]^52 + 
          678828759242486715661988006737920000*\[Xi]^54))/
       96911265824551954519726651210895263066406250, 
     Subscript[SubMinus[\[Delta]\[Psi]], 6] -> 
      (-1427647701904818892711246254069 - 89818215351983282289393448801*
         \[Xi]^2 - 89818215351983282289393448801*\[Xi]^4 - 
        89818215351983282289393448801*\[Xi]^6 - 89818215351983282289393448801*
         \[Xi]^8 + 6650214369241281863247477073199*\[Xi]^10 + 
        86040455387892613236647467067999*\[Xi]^12 - 
        278685329531465076591077167241401*\[Xi]^14 + 
        196067447296500511317121394327849*\[Xi]^16 + 
        97736216109262807463144839400699*\[Xi]^18 - 
        1277986837691415811821992613003141*\[Xi]^20 + 
        23837266627660010788899166360621899*\[Xi]^22 - 
        155639222676330774475245196567961241*\[Xi]^24 + 
        518866151370654243310530561932605749*\[Xi]^26 - 
        1025988708267564571007254671737540841*\[Xi]^28 + 
        1616410217356231981106689194898218249*\[Xi]^30 - 
        5809339607432599022398777394576010666*\[Xi]^32 + 
        31271459011422506623883559790343590614*\[Xi]^34 - 
        119465175416766817195993593360423937716*\[Xi]^36 + 
        312182596499456142922142582152326339264*\[Xi]^38 - 
        580899779421634467595106198240351539536*\[Xi]^40 + 
        788660456492284304113476710752691448090*\[Xi]^42 - 
        787176712287612804130579277620655747040*\[Xi]^44 + 
        573299019305365334222429947715142726540*\[Xi]^46 - 
        297112884134391368599321317609448831440*\[Xi]^48 + 
        103999758462011424005587062683832762144*\[Xi]^50 - 
        22073818414054545262482376201223040000*\[Xi]^52 + 
        2148105771696862325064613054878720000*\[Xi]^54)/
       6334780564887703706339244162949218750, 
     Subscript[\[Delta]\[CapitalOmega]1, 6] -> 
      (-450925748340128280738477345525 + 1880876571579568850537686443*
         \[Xi]^2 + 1880876571579568850537686443*\[Xi]^4 + 
        1880876571579568850537686443*\[Xi]^6 + 
        \[Xi]^8*(1880876571579568850537686443 + 
          9336406458246064153263080810043*\[Xi]^2 - 
          10898060296417527709096400543757*\[Xi]^4 - 
          37007731871289693470928241291157*\[Xi]^6 + 
          \[Xi]^8*(70156260091846294797332554288643 - 
            25623986168089855649601185251557*\[Xi]^2 + 
            447057590575296633257582193692763*\[Xi]^4 - 
            1453406935052391556401142023962637*\[Xi]^6 + 121*\[Xi]^8*
             (-54964878969820491972207870687837 + 
              402925865797023166500353568182583*\[Xi]^2 + 169*\[Xi]^4*(
                -6243681537173517206731520132673 + 7*\[Xi]^2*
                 (1938135425604292622752255410621 - 
                  10171338869236023864124911300529*\[Xi]^2 + 
                  58177226747653691396110801966156*\[Xi]^4 + 10404*\[Xi]^6*
                   (-21327365605213148782549065881 + 
                    55348737060397339296271567439*\[Xi]^2 + 361*\[Xi]^4*
                     (-283122280466224430354843776 + 
                      381286533784771376722641174*\[Xi]^2 + 49*\[Xi]^4*
                       (-7700857733497090410831184 + 121*\[Xi]^2*
                         (45938234134884193405301 + 51842*\[Xi]^2*
                          (-454935522942311787 + 640*\[Xi]^2*
                          (246376488217583 + 18375*\[Xi]^2*(-2816668281 + 
                          271165232*\[Xi]^2)))))))))))))/
       351932253604872428129958009052734375, 
     Subscript[\[Delta]\[CapitalOmega]0, 6] -> 
      -1/84463740865169382751189922172656250000*((-1 + \[Xi]^2)^2*
        (-1546699452913064066966281532555 - 3221198374905966427497698610740*
          \[Xi]^2 + \[Xi]^4*(-4904665296900855119987557234815 - 
           6531082736076701276876582960480*\[Xi]^2 - 
           79913002498980391990336275351725*\[Xi]^4 + 
           4321062043897320447312632085402372*\[Xi]^6 + 
           \[Xi]^8*(-15655060375535527959773345982415697 + 
             15059623651135799100643883998281808*\[Xi]^2 + 
             7984304368167419569137350027887662*\[Xi]^4 - 
             552723598679583259257924746503386000*\[Xi]^6 + 
             363*\[Xi]^8*(22373581730491242336970969499425326 - 
               142388680971163985867626977188959376*\[Xi]^2 + 169*\[Xi]^4*
                (3118816872654611202187036357112571 + 7*\[Xi]^2*
                  (-1303870174674221034381688189263528 + 
                   5385412793801286872868672329495500*\[Xi]^2 - 
                   30307816331623826085941146404214652*\[Xi]^4 + 289*\[Xi]^6*
                    (498601144269599024281912783804913 + 6*\[Xi]^2*
                      (-293602485781346721082936537229982 + 361*\[Xi]^2*
                        (2146943011576712859396112519087 + 20*\[Xi]^2*
                          (-215630737156510376291971007155 + 98*\[Xi]^2*
                          (3405265910021233487873142183 + 121*\[Xi]^2*
                          (-33732919067460561683649815 + 529*\[Xi]^2*
                          (59099280384359077990765 + 392*\[Xi]^2*
                          (-107062704618699997989 + 2500*\[Xi]^2*
                          (22878721162077551 + 169*\[Xi]^2*(-52691375492698 + 
                          3441123*\[Xi]^2*(4104389 + 648*\[Xi]^2*(-1048 + 
                          81*\[Xi]^2))))))))))))))))))), 
     Subscript[\[Delta]k, 6] -> (\[Xi]^2*(11034906450497389559303661290760 - 
         (-1 + \[Xi])*(1 + \[Xi])*(-401997538144018723893200312365 + 
           \[Xi]^2*(-373432207266907901646416343290 - 
             311235261480257589438500520795*\[Xi]^2 - 
             226617239087247617256496796020*\[Xi]^4 + 
             1117410553425473344557931777375465*\[Xi]^6 + 
             \[Xi]^8*(-10442505973729990768895667209327682 + 
               37675107446492769353492547293412311*\[Xi]^2 - 
               64324401413033819537458232536853576*\[Xi]^4 + 
               50339439345286645693504316731716642*\[Xi]^6 + 66*\[Xi]^8*
                (-14104979261065030948217397065594030 + 
                 160899255363834951255490816075104017*\[Xi]^2 - 
                 814512409057414974276071565428816196*\[Xi]^4 + 286*\[Xi]^6*
                  (8256950549458137309570780505423276 - 
                   15041918091064579400162101365394732*\[Xi]^2 + 91*\[Xi]^4*
                    (240921711956359616348105651046345 - 
                     813450000354477326380599921768352*\[Xi]^2 + 34*\[Xi]^4*
                      (132201012731194081576176449759299 - 
                       525767533364285209682922472502544*\[Xi]^2 + 
                       969*\[Xi]^4*(1478234761517540728287207463832 + 
                         665*\[Xi]^2*(-4315375130749697066838118360 + 
                          11*\[Xi]^2*(555842437073904928392817275 - 
                          578970971348326413454863664*\[Xi]^2 + 3542*\[Xi]^4*
                          (124196035338935747321345 + 9016*\[Xi]^2*
                          (-7443896008073871462 + 1625*\[Xi]^2*
                          (1670819720305391 + 31360*\[Xi]^2*(-11773999781 + 
                          1191908250*\[Xi]^2))))))))))))))))/
       42231870432584691375594961086328125000, Subscript[\[Gamma], 5] -> 0, 
     Subscript[\[Delta]\[Nu], 7] -> 0, Subscript[Subscript[\[Delta]\[Mu], 0], 
       7] -> -1/67837886077186368163808655847626684146484375000*
       (\[Xi]^6*(33932028663448230867018185334834491154945 - 
         76403285302333769313139929601021892964760*\[Xi]^2 + 
         31000208326287215320101193721424627941760*\[Xi]^4 + 
         10176918046569842788524362959162348184700*\[Xi]^6 - 
         4068398989880981108714091047324022830714130*\[Xi]^8 + 
         38442627878951176039963421295579438449596992*\[Xi]^10 - 
         138907592239819239002776703312608432423642548*\[Xi]^12 + 
         213016572160889858305862701160105597938379310*\[Xi]^14 + 
         709712782611918743916228590305964074714842925*\[Xi]^16 - 
         15358948716768228697076091176223931877139623760*\[Xi]^18 + 
         143036776248681684094316982317087639483091622536*\[Xi]^20 - 
         835482013868132217923376067872610630071270327264*\[Xi]^22 + 
         3548072843861101686227178788232819924578161984770*\[Xi]^24 - 
         13636794058042923286510489973035255660816759194000*\[Xi]^26 + 
         60460404700121547086885080061268467968688545405680*\[Xi]^28 - 
         297049089200867082848393709290909387465728376605176*\[Xi]^30 + 
         1321326480396812925676858995454350151915465604139564*\[Xi]^32 - 
         4825859350290745682460846160095626628461796781047840*\[Xi]^34 + 
         14212806233975863605438327725037040407395083579030800*\[Xi]^36 - 
         33926977012378647451886926383153075891457645665397800*\[Xi]^38 + 
         66185532900232177411312412444476141776517675256200848*\[Xi]^40 - 
         106200302393370523109138326966821370027503999145450272*\[Xi]^42 + 
         140668086416987698928336929858930920848601836420554320*\[Xi]^44 - 
         153902070179815955357132592802505659155301737488233200*\[Xi]^46 + 
         138739690006778597540447013626486034436967293907108160*\[Xi]^48 - 
         102445986162876583901339569369325202598862833511725440*\[Xi]^50 + 
         61338948884414851275761570609431726193428091170823040*\[Xi]^52 - 
         29316419196589622595265386047738663596162812375644160*\[Xi]^54 + 
         10921213098230402402086193716042100885278135910400000*\[Xi]^56 - 
         3056057518244016541207845675236192995864146739200000*\[Xi]^58 + 
         604294733640955125070557975582272548557157939200000*\[Xi]^60 - 
         75287356898378044737663880500743328236190105600000*\[Xi]^62 + 
         4444807513679753370080739300699861215110348800000*\[Xi]^64)), 
     Subscript[SubMinus[\[Delta]\[Mu]], 7] -> 0, 
     Subscript[SubPlus[\[Delta]\[Mu]], 7] -> 0, 
     Subscript[SubPlus[\[Delta]\[Phi]], 7] -> 0, 
     Subscript[SubPlus[\[Delta]\[Psi]], 7] -> 0, 
     Subscript[SubMinus[\[Delta]\[Phi]], 7] -> 0, 
     Subscript[SubMinus[\[Delta]\[Psi]], 7] -> 0, 
     Subscript[\[Delta]\[CapitalOmega]1, 7] -> 0, 
     Subscript[\[Delta]\[CapitalOmega]0, 7] -> 0, Subscript[\[Delta]k, 7] -> 
      0, Subscript[\[Gamma], 6] -> -52262810475004388782785480309938027117/
       32303755274850651506575550403631754355468750, 
     Subscript[\[Delta]\[Nu], 8] -> 0, Subscript[Subscript[\[Delta]\[Mu], 0], 
       8] -> 0, Subscript[SubMinus[\[Delta]\[Mu]], 8] -> 
      (33714321637155276789262930574306179564642399934627066933 - 
        901893726238046593980743258001353575697085988029210000*\[Xi]^2 - 
        901893726238046593980743258001353575697085988029210000*\[Xi]^4 - 
        901893726238046593980743258001353575697085988029210000*\[Xi]^6 - 
        901893726238046593980743258001353575697085988029210000*\[Xi]^8 + 
        231548527031792811606103117504798289912394920255330546250*\[Xi]^10 - 
        4180830743264560031711358835356345088747482228894629670000*\[Xi]^12 + 
        9400370127753566941780888355976282478836675172009855275000*\[Xi]^14 - 
        4384239258716155285156184985586064115848982199188853102500*\[Xi]^16 - 
        2861565860037040736768646877215428223555793138519027317500*\[Xi]^18 + 
        55505070095603198425369320929473493997981271200281999473200*
         \[Xi]^20 - 
        615344507557460707076086229878964442707608219167303346965000*
         \[Xi]^22 + 
        2123902657042284423301204110086973997885912246462125146472000*
         \[Xi]^24 - 
        1326698237535935816384813535165046212628813575846621886208250*
         \[Xi]^26 - 
        9433056170668825685331878886835185582478524099285309964626000*
         \[Xi]^28 + 
        42964814485929228295713830363029220120169871939043015129206200*
         \[Xi]^30 - 
        308908521647554104128212272801468255685353691997129686316735625*
         \[Xi]^32 + 
        2257451507765127250033520884212277531404729183194528711187523500*
         \[Xi]^34 - 
        10757429584371628521047081638875068450247815025771070422255576000*
         \[Xi]^36 + 
        34155709116205223786590786265192197170535596414353416572868377000*
         \[Xi]^38 - 
        77870428585433386523757693346513024413080382777882503207602579200*
         \[Xi]^40 + 
        156054709477095674203700314388492319035037214251528779921263275000*
         \[Xi]^42 - 
        434651102857610095776514039270728426543206058503157519094036536000*
         \[Xi]^44 + 
        1683702426855927231542801641462305843150689820903952339895410896000*
         \[Xi]^46 - 
        5913069491780305203865132561613202624074618819516523547123320552000*
         \[Xi]^48 + 
        16174182853846180977572807238526922920591131154639429688055320474592*
         \[Xi]^50 - 
        34135478612530039885157302123463416873732215585708448195138043340000*
         \[Xi]^52 + 
        56262466595554552326594858742999065693964077251511681545339828868000*
         \[Xi]^54 - 
        73092396471007519281044698367929439478969865046696955939798146808000*
         \[Xi]^56 + 
        75078782533769439715726791676744106690426805941539110339482746476000*
         \[Xi]^58 - 
        60769922364355640284556862958791699647836033826848913445432578433600*
         \[Xi]^60 + 
        38351329361527765810605096436080182554823859199109595586407655920000*
         \[Xi]^62 - 
        18498711103514878368127147694021554978721790486222482372292854160000*
         \[Xi]^64 + 
        6592398316373755451557987557172141105386411653621573511846500160000*
         \[Xi]^66 - 
        1636829191259236417256541238244903756595558090243004351908418560000*
         \[Xi]^68 + 
        252960699277244442755247508998215639149166890950730972336128000000*
         \[Xi]^70 - 
        18329320667936721056298890716984792973736331568243622297600000000*
         \[Xi]^72)/
       70232955903423892390170274654824025615465208510923641357421875000, 
     Subscript[SubPlus[\[Delta]\[Mu]], 8] -> 
      -1/305901991364823371749880330214004893944785810155029296875000*
       ((-1 + \[Xi]^2)^2*
        (43290826677953402124766779255351433469631440614001 + 
         43178402551311839580274852998845317086639448246004*\[Xi]^2 + 
         273786211631705877034094616113503471236528096009*\[Xi]^4 - 
         84859236732917276317818035592525101599096580635984*\[Xi]^6 - 
         211688395996423164899392352716960223575366982749975*\[Xi]^8 + 
         122596264009305846904453363537921150194342887154036*\[Xi]^10 + 
         125768913087663590407011861359227070092710351106049*\[Xi]^12 - 
         662580761326039834280665974439241478592804394653936*\[Xi]^14 + 
         514871291413877741087201916085371843420488312791581*\[Xi]^16 + 
         728220653695729263301181283702976876752971821340100*\[Xi]^18 - 
         3669053772827964890157068609906357361974422286609979*\[Xi]^20 + 
         277764487701803401969256574584017676040448685835963744*\[Xi]^22 - 
         1176678146923366350126815612530177184719005800923588731*\[Xi]^24 + 
         1813246171184767883012682244574580291710988113728762596*\[Xi]^26 - 
         626703645658465933295308567746770535491239916502982275*\[Xi]^28 - 
         749353501750862588598303877167947356391625841211104944*\[Xi]^30 + 
         39054033975130909025350369351101143644171282700588280864*\[Xi]^32 - 
         436353438779560965049687708766176663459253493496117022976*\[Xi]^34 + 
         2141809611563240603467864008078699418714074922821194443536*
          \[Xi]^36 - 
         6142167578300007695651305977523789022645706399907884039600*
          \[Xi]^38 + 
         12314677580587215105119898878879086793395675312913771349216*
          \[Xi]^40 - 
         28754610798889932126864807286780539795727516665104311636416*
          \[Xi]^42 + 
         121784333713849077792600600673526395145709764708968048113504*
          \[Xi]^44 - 
         520354154755133729617968139575334696058822770293038510961024*
          \[Xi]^46 + 
         1656022349030445359906807456789599478143096383778878554100000*
          \[Xi]^48 - 
         3872806774554148760985038601339751602171097884311052387460800*
          \[Xi]^50 + 
         6804624042987029960905820706886349433792339131722232932516800*
          \[Xi]^52 - 
         9120577397843150621703089762770539337673847199095806148187200*
          \[Xi]^54 + 
         9374232641104546406447657122495670629876406947591598157667200*
          \[Xi]^56 - 
         7354199079525550527718542326707498531364243794121789269200000*
          \[Xi]^58 + 
         4335426330754184231548025584041040824816324855875301248760000*
          \[Xi]^60 - 
         1862378553733063001787114816492617393603391022623718193280000*
          \[Xi]^62 + 
         551053773109743156689236326999491769007487315810893808640000*
          \[Xi]^64 - 
         100515716099173549432751111627936457411005076760743936000000*
          \[Xi]^66 + 
         8526261735275074524567419446464468984206603163648000000000*
          \[Xi]^68)), Subscript[SubPlus[\[Delta]\[Phi]], 8] -> 
      -1/23410985301141297463390091551608008538488402836974547119140625000*
        (\[Xi]^2*(1554815986438643405076775371255801573103108079142900000 + 
          1554815986438643405076775371255801573103108079142900000*\[Xi]^2 + 
          1554815986438643405076775371255801573103108079142900000*\[Xi]^4 + 
          1554815986438643405076775371255801573103108079142900000*\[Xi]^6 + 
          4682422487534044241186211341934117815483587832098617693750*
           \[Xi]^8 - 
          7947443773626378961148472160029645068400941144186788650000*
           \[Xi]^10 - 
          5979604706977452196156104961067156516641599588391937115000*
           \[Xi]^12 + 
          14940581061573675123846266685000110729067448228733818462500*
           \[Xi]^14 - 
          1987918860484849147623670526497061248228468310218871162500*
           \[Xi]^16 + 
          31865280868847442077065884196905424443297320200168484686800*
           \[Xi]^18 + 
          321438862763145196540216815764454275861959752872829351165000*
           \[Xi]^20 - 
          3446218082070810485649282674084305944749352028623084037272000*
           \[Xi]^22 + 
          11362175155066609628706694309050664519505646337141391203808250*
           \[Xi]^24 - 
          17671235046991716345498504148567204164938677112157063771174000*
           \[Xi]^26 + 
          14800302060158962610958123000108843888739002933469809961333800*
           \[Xi]^28 + 
          24787793288545993448239184695887975410440858026000503557385625*
           \[Xi]^30 - 
          605918011484642631696809527446822380826137818658640732382273500*
           \[Xi]^32 + 
          4216803924425970830592724742927662632328988468825909520692826000*
           \[Xi]^34 - 
          16430189210523984303396801005180500954568708130062304303739227000*
           \[Xi]^36 + 
          43308410334454395984094169068563399321845669021414270829169249200*
           \[Xi]^38 - 
          103085269676250837322792669820088366191260268124371800824642045000*
           \[Xi]^40 + 
          347021767247459370593155631137314427738101020841129891307130016000*
           \[Xi]^42 - 1448487871200944697141466579833357303739374548107549322\
787987816000*\[Xi]^44 + 
          5158947819208279204565201944026133623081226056987846068645662632000*
           \[Xi]^46 - 1414138267012604564465285578569933357009318307712544958\
2570278234592*\[Xi]^48 + 
          2985415713386739580904972645761889902769336467921550619551747430000\
0*\[Xi]^50 - 
          4920783213294183676029389688610983940739223752065333414211175322800\
0*\[Xi]^52 + 
          6392734390736619558894434426595402050375633884371712761895991680800\
0*\[Xi]^54 - 
          6566358978338817650926587463181425706624684334053325755283481659600\
0*\[Xi]^56 + 
          5314770851301071869333473675319395909022459553921789944365827787360\
0*\[Xi]^58 - 
          3353984485290627363832194241870035618032804344504123680088740888000\
0*\[Xi]^60 + 
          1617721968222156052530962968930981190966199896307067309357586976000\
0*\[Xi]^62 - 
          5764814116549253160624025262604872559711775188866665730846934720000*
           \[Xi]^64 + 1431274464123748374684582802800848664870050895225945321\
446876160000*\[Xi]^66 - 
          221181620709142625411725373367822769693230445961004474236928000000*
           \[Xi]^68 + 
          16025733695233719468192609069621886077043621271209150464000000000*
           \[Xi]^70)) + Subscript[\[Gamma], 8], 
     Subscript[SubPlus[\[Delta]\[Psi]], 8] -> 
      (-66959559695256903290174120843223158050233553273944657000 + 
        26917427790182651259426797562203151860367269894304149183*\[Xi]^2 + 
        25391443408915134642948629977004157133896638335648660433*\[Xi]^4 + 
        23936447469941847910283214047885580778720950671544216683*\[Xi]^6 + 
        22528777159164714433492965889487283337741892270473802933*\[Xi]^8 + 
        150162503767901087121327532097579474924629845043250671058*\[Xi]^10 - 
        2960565337159241342207683334250388885536850818246561571567*\[Xi]^12 + 
        6009254108897647224329541690668733570574323127877886822683*\[Xi]^14 - 
        1954492230144276086736556637945434300669202902366282698067*\[Xi]^16 - 
        1952419880212791280072221445084164813819157124665473037567*\[Xi]^18 + 
        43606112564259228788175649474533857944426630656421449384933*
         \[Xi]^20 - 
        394027742002248981919592836093401445720076531492673197256117*
         \[Xi]^22 + 
        1057628429398825517092233436911961217501803832156354006412633*
         \[Xi]^24 + 
        213803491336186341263091782731314612638106810539947898140008*
         \[Xi]^26 - 
        7005732312800877128115451232768883865094930282210531132700867*
         \[Xi]^28 + 
        27597525580846673941945229783494487441448129336831110661047883*
         \[Xi]^30 - 
        206343183123230564289830652977906632425215659283293020669191667*
         \[Xi]^32 + 
        1422566070506974316033723511940871170458041749357053924397952958*
         \[Xi]^34 - 
        6299037315438684526529355920526274676975127042817666525611072792*
         \[Xi]^36 + 
        18683111434000695339425266094700312801673082448171441458178644208*
         \[Xi]^38 - 
        40297270123747285680866666351336790792146017670497628452533984792*
         \[Xi]^40 + 
        80470962869135964979413370606415531001510604448922467935249132008*
         \[Xi]^42 - 
        238303851577414385034303119299311556634417562492464884665733648992*
         \[Xi]^44 + 
        930175389055959837539895097072748111190782423886174604284489181008*
         \[Xi]^46 - 
        3150364652175099013226481098610410752581370093223102710716087652992*
         \[Xi]^48 + 
        8240432098946550572041584844614236391382211213006906031073852871808*
         \[Xi]^50 - 
        16636283101782691484903335446076192398605740835326459632629090066400*
         \[Xi]^52 + 
        26272174717698900657134480921622153073947050439122486448483287787600*
         \[Xi]^54 - 
        32752333486407016003030998454675077918358488732755986277126899166400*
         \[Xi]^56 + 
        32323511981402207630975114954475123918430149930372944729597602071600*
         \[Xi]^58 - 
        25161325875933654870717325108986416229982668198787305479255319674400*
         \[Xi]^60 + 
        15281591199880506884838961189285746121408192655644450350268207590000*
         \[Xi]^62 - 
        7096978264787634891442824738377850677812537070406030325896024000000*
         \[Xi]^64 + 
        2435743749994919682793597316523144359288641668859463458034272320000*
         \[Xi]^66 - 
        582479684531841621521486436125204687050412281581997916054292480000*
         \[Xi]^68 + 
        86692391431531258669034789184670976065573304723572576161792000000*
         \[Xi]^70 - 
        6048113093871732080207318992543515690563007310535153049600000000*
         \[Xi]^72)/
       23410985301141297463390091551608008538488402836974547119140625000, 
     Subscript[SubMinus[\[Delta]\[Phi]], 8] -> 
      (-30601648730387484579947775055618302690656966765350341067 - 
         1775532676403513984920626610034122615128333494854536134*\[Xi]^2 - 
         1764609916504076390097906578964851541316334434728336134*\[Xi]^4 - 
         1754358023350580338283031518350294630055782456868136134*\[Xi]^6 - 
         1744553374694378648473386438038880493829528533851936134*\[Xi]^8 - 
         1744418193855274710171482630703240010746878792910037753634*
          \[Xi]^10 + 
         3489500896426425624507143307702850703395683965722603538866*
          \[Xi]^12 + 
         918290722920713499855941537680070970418479059444988451366*\[Xi]^14 - 
         4680849979223037922410561390895761252620753203204948828634*
          \[Xi]^16 + 
         961496661075923500154735039310393560587616340233905473866*\[Xi]^18 - 
         15090295342536999276320837886067841564913049838450473373934*
          \[Xi]^20 - 
         28970857481681935034852748641180571829027637650852299415734*
          \[Xi]^22 + 
         747237003351617658262751603293490822191537042575791164897266*
          \[Xi]^24 - 
         2826854196842576146830157037887767761207904303924605564322234*
          \[Xi]^26 + 
         4797961681194231734105219829986143052449412343670195557424266*
          \[Xi]^28 - 
         4990623840525482937748476414175789953981969262647332737385034*
          \[Xi]^30 + 
         2738736960719659701164985726233009558332785670548287790409041*
          \[Xi]^32 + 
         94407428781077382996714489773680830323776146085214248171897416*
          \[Xi]^34 - 
         821105094396948312697758809754505324073971025120224554995623584*
          \[Xi]^36 + 
         3462208839110226102289438095320596389140538275549070698403313416*
          \[Xi]^38 - 
         9503337662713592749007196577463174548782062419319650688923130784*
          \[Xi]^40 + 
         23279706662063589099204493445781888523649642137876070993997881016*
          \[Xi]^42 - 
         80262361923042174090030108181309619958222551702260008612324057984*
          \[Xi]^44 + 
         339477504078329967929487191837269412627588220075452070106637678016*
          \[Xi]^46 - 
         1217058166894052321222650131128848759300995899526951058203730113984*
          \[Xi]^48 + 
         3347898764075117751492749901599692208637775517656604776701512438208*
          \[Xi]^50 - 
         7079179430239538614891475256673664960105425711795520963618459776800*
          \[Xi]^52 + 11669676119742630751364152927302144703059976763019301350\
162492235200*\[Xi]^54 - 
         15142791115797541847322730248816440212775483207042509011766695172800*
          \[Xi]^56 + 15518762433814003247681825000219387516687138991948200726\
991044563200*\[Xi]^58 - 
         12519978306924396988079185141934258148927987981405663187067253062400*
          \[Xi]^60 + 
         7868361021050019921891733243317800690456997852621327384449265420000*
          \[Xi]^62 - 
         3776460470837047731420631738506790963562485082307614705809961280000*
          \[Xi]^64 + 
         1338157520657043515955509049597514747309931683331012447918049600000*
          \[Xi]^66 - 
         330135983322579035994023242141567412532008474460886517801210880000*
          \[Xi]^68 + 
         50663355035908146100081688704202201247069244924407721254912000000*
          \[Xi]^70 - 
         3643184030188144774774561856907478237270175922693365760000000000*
          \[Xi]^72)/
        10033279414774841770024324950689146516495029787274805908203125000 + 
       Subscript[\[Gamma], 8], Subscript[SubMinus[\[Delta]\[Psi]], 8] -> 
      (28696954155110101410074623218524210592957237117404853000 + 
        1904694575277383169873151837094092097699729647945488067*\[Xi]^2 + 
        1865423195341241942257548670395932227276063268813388067*\[Xi]^4 + 
        1827840062556312913929224763569529484044582337584288067*\[Xi]^6 + 
        1791382427872192018459087029990964825607891704957188067*\[Xi]^8 - 
        112390722392915905063705977538897783960503571398301690058*\[Xi]^10 - 
        1215602984041485370162116637745665393857119552246561644433*\[Xi]^12 + 
        3529202947550327718702071528539181729431522228787931771817*\[Xi]^14 - 
        1989766813699977026718391919735224919808900293476311656933*\[Xi]^16 - 
        975264023175184174946836936520551613572153158780778875683*\[Xi]^18 + 
        14834483160695568866552534584680098984095415610048138903567*
         \[Xi]^20 - 
        195547007964887661171729126100535142033828996736137319974633*
         \[Xi]^22 + 
        790046608181091548668947696304068172866648038789812416287367*
         \[Xi]^24 - 
        979676589510157982794561464018235380005433428473217537743008*
         \[Xi]^26 - 
        1717558246538993768434263309619766053701212233931191095725133*
         \[Xi]^28 + 
        10775207836023016210989938110227262295952700219620846794065617*
         \[Xi]^30 - 
        79803326530480401654748082813628785155497866956475820098397333*
         \[Xi]^32 + 
        606033773575563409830102207317635461822054491956560226816638042*
         \[Xi]^34 - 
        2985497291668093275809827687600534970348183684493244582393751208*
         \[Xi]^36 + 
        9720762844137629155553457547345283247271510551405708069979206792*
         \[Xi]^38 - 
        22596216243027848037100694168788343509276719643363514781554909208*
         \[Xi]^40 + 
        45853827557404412734541807711257271817981276144365121068362201992*
         \[Xi]^42 - 
        128046070563917645811310088490807681247770935089084522995816859008*
         \[Xi]^44 + 
        497418243706455393949066004000863936560854317378767510419309488992*
         \[Xi]^46 - 
        1757621832373278156989104299003065114657516369948644073324834539008*
         \[Xi]^48 + 
        4840322574979533239072142259122975171907173078994111132305741558192*
         \[Xi]^50 - 
        10282533272824885900497393136036949461778396907037048106785022781600*
         \[Xi]^52 + 
        17053025548283809192212155445942384992075506448741552054726121176400*
         \[Xi]^54 - 
        22284449034427590180134253973897771740965107011597996369505759137600*
         \[Xi]^56 + 
        23018353266844707704188197957040148785437879020570538988484078096400*
         \[Xi]^58 - 
        18731546597076057438474240458907587046004511059196440168156142325600*
         \[Xi]^60 + 
        11882590780942559454940544805673121105165866248208714637787180210000*
         \[Xi]^62 - 
        5760367849650188063806487007898608766132685253348311910103519680000*
         \[Xi]^64 + 
        2062882626824467943999270383443687258114167305418564120118398400000*
         \[Xi]^66 - 
        514648922724724633532394209743803892865190915789342368567531520000*
         \[Xi]^68 + 
        79909780188155478052147316105517395083875732884598791467008000000*
         \[Xi]^70 - 
        5817036022285620174539693026877693948846950612339907174400000000*
         \[Xi]^72)/
       10033279414774841770024324950689146516495029787274805908203125000, 
     Subscript[\[Delta]\[CapitalOmega]1, 8] -> 
      (83155702426703993709454605318228913174691066008668 - 
        369780120164973815200357367466368766211135630784*\[Xi]^2 - 
        371493372581616982373080156085725436628267239584*\[Xi]^4 - 
        373441607787848358054200165441905470462425064384*\[Xi]^6 - 
        \[Xi]^8*(375546498187138539407584988622634413241267033184 + 
          1358548720792652012660471903888018203235330828669569*\[Xi]^2 - 
          1094204512851022372846774635395817622725143051053686*\[Xi]^4 - 
          5236489455661441355052178100223576290690596225192901*\[Xi]^6 + 
          \[Xi]^8*(6830765216266382486848966582457553700395765287298644 - 
            121204305554006622592270051571995349640640235329566*\[Xi]^2 + 
            3485071517396603099718835218576887325669307167627004*\[Xi]^4 + 
            362290124640576034155750696570831728002106775172436786*\[Xi]^6 + 
            121*\[Xi]^8*
             (-23070735505502189813675241052249796514817447484405880 + 
              69180932871907338600121709026120957047475342760747269*\[Xi]^2 + 
              169*\[Xi]^4*(
                -596088467509409377324332396161652564077971207252486 + 
                405320152114700916706210505946563057074750841269161*\[Xi]^2 + 
                2009218836416873653883428001987295270163604557382840*
                 \[Xi]^4 - 
                30672683923411035906083443833373799321921084205962162*
                 \[Xi]^6 + 5202*\[Xi]^8*
                 (37475579314902226171439159086864644410229458715878 - 
                  140294238003835606107851391953947687506619954224945*
                   \[Xi]^2 + 19*\[Xi]^4*
                   (19052101488731994277019598376499095132826082577932 - 
                    45426587054219607908691317922888267328634665233231*
                     \[Xi]^2 + 196*\[Xi]^4*
                     (803323556259111190740749980795516970163834030103 + 
                      121*\[Xi]^2*(
                        -28246449459009855915424546946896287264739795958 + 
                        23*\[Xi]^2*(
                          4402498243926527276465691391988226138625490793 - 
                          12095873919799142330370870210577285463902586300*
                          \[Xi]^2 + 
                          25558837729075869849772909680064874004158216533*
                          \[Xi]^4 + 507*\[Xi]^6*
                          (-83105569760450363950901071874179626662089418 + 
                          107921345940167270104117562689218861461449860*
                          \[Xi]^2 + 53067*\[Xi]^4*(
                          -2087058460875224066092752417436508986968 + 4205*
                          \[Xi]^2*(401190455787551856662520995593263982 + 
                          49*\[Xi]^2*(-5157933312976720413831564083110717 + 
                          3844*\[Xi]^2*(645824043722698854757749031385 + 
                          103684*\[Xi]^2*(-2214149899733015346768839 + 1936*
                          \[Xi]^2*(283148951296481362919 + 5780000*\[Xi]^2*
                          (-7546559894633 + 544904970792*\[Xi]^
                          2))))))))))))))))))/5102099880383850378858034554126\
186888632102612395019531250, Subscript[\[Delta]\[CapitalOmega]0, 8] -> 
      -1/10702164709093164554692613280735089617594698439759792968750000000*
       ((-1 + \[Xi]^2)^2*
        (2467160707924991173860468669514317262116957303192388964 + 
         5048164128341866352292752736768303793358142252762490256*\[Xi]^2 + 
         \[Xi]^4*(7610968186103776549201419031422931645556113945226699076 + 
           10083696373194931003714923041671332624963231940053007424*\[Xi]^2 + 
           110405629161342969755674600188970096298271633558322808600*
            \[Xi]^4 - 
           4996267604331026432813308009763907684128262362087228633736*
            \[Xi]^6 + \[Xi]^8*
            (16161824997441319418850624601512103656156277452427068160676 - 
             12865832070272860530194231944274805495397405480919274185464*
              \[Xi]^2 - 
             9103870163804334695532874632374241896708456785307063724156*
              \[Xi]^4 + 
             439349196980820350024075458151415866870259916018193973743400*
              \[Xi]^6 + 363*\[Xi]^8*
              (-13149851859030468804897379348493379026382096238957615244732 + 
               54455098417408085149352320531346915602380893264883172397352*
                \[Xi]^2 + 169*\[Xi]^4*
                (-490469982423599468542887814704996923006643541906380477192 - 
                 1329903716402211393244654269366499731841133318059868978528*
                  \[Xi]^2 + 
                 22196968153030861729106673389220700138827258991243290006500*
                  \[Xi]^4 - 2149273354280628563346030672458120877993101860261\
68563105648*\[Xi]^6 + 289*\[Xi]^8*
                  (
                   4930347575799061877343034495293226558628209494663756656817 \
- 23177247177702372726884555356339355337016371215766195525078*\[Xi]^2 + 
                   361*\[Xi]^4*
                    (24036346266125496307546609386758058248205460931696287330\
3 - 880409213292372604760266167118559784289059069631513992500*\[Xi]^2 + 
                     49*\[Xi]^4*
                      (757097415974524951353261488447349437827462637226731235\
27 + 121*\[Xi]^2*(-2762986465118981216340494689264820731315479786557802662 + 
                         529*\[Xi]^2*(205157026587082220771826973970944648374\
15157490473057 + 8*\[Xi]^2*(
                          -83412162468983748565400253545610220125522007774686\
24 + 25*\[Xi]^2*(886197512789970333460329978034849937941348385584511 + 
                          338*\[Xi]^2*(
                          -5705262190028333719134340448581016739593127157361 \
+ 54*\[Xi]^2*(189461671878026892560061715139440666451029521302 + 49*\[Xi]^2*
                          (-5739961098417683728573032028569151200551023762 + 
                          1518005*\[Xi]^2*(
                          4657204528208882703071929338777667495531 - 
                          4757405385634165721797376491469729304308*\[Xi]^2 + 
                          47089*\[Xi]^4*(
                          85328114996103668336770783032428865 + 32*\[Xi]^2*
                          (-1850241006223291312710325138978461 + 448063*\[Xi]^
                          2*(2329849930069350635897698679 + 8092*\[Xi]^2*
                          (-130019883436075314350063 + 1250*\[Xi]^2*
                          (36710501465223599783 + 54756*\[Xi]^2*(
                          -178224147100444 + 3441123*\[Xi]^2*(9755815 + 162*
                          \[Xi]^2*(-7166 + 405*\[Xi]^
                          2))))))))))))))))))))))))), 
     Subscript[\[Delta]k, 8] -> 
      (\[Xi]^2*(-1137193809743622527012044453762452784332118453765466400 + 
         (-1 + \[Xi])*(1 + \[Xi])*
          (198999559149449708918990798589479860527657063432854141 + 
           198709106394245918389261013927368942965369287015255482*\[Xi]^2 + 
           196946009966503948405011355696308175649546176103646423*\[Xi]^4 + 
           \[Xi]^6*(194013327601318252776048150286316483255558539772715764 - 
             349749930877027333826306484395644454147041196164358228345*
              \[Xi]^2 + 
             1919746529729363957491307585094209478905574105777027513486*
              \[Xi]^4 - 
             4311434175176109864164301361340595141792900607142346659233*
              \[Xi]^6 + \[Xi]^8*
              (5636948386541067642888186922749133723876177736329310104648 - 
               5179050231283779415464940011824632329259131431099499608571*
                \[Xi]^2 + 
               94262960655878355216531380838259518841820080073106108548010*
                \[Xi]^4 - 
               1439448980784178094743019937772463557069323058373621830300389*
                \[Xi]^6 + 363*\[Xi]^8*
                (
                 26413554158220990137430768357538745961792102088302581808324 \
- 98553006753748367607960469211930695974249385158731726306699*\[Xi]^2 + 
                 169*\[Xi]^4*
                  (
                   1349599049098794443766339830075869978666433527583553507962 \
- 2831034833408089460485935147386789551066150127633572163655*\[Xi]^2 + 
                   4*\[Xi]^4*
                    (38671008123543282087294466257599011082110413848987850584\
92 - 25851626626314345302292852878765272425427268192329156100221*\[Xi]^2 + 
                     578*\[Xi]^4*(2021583804577550981682775781236917292903705\
18578585387972 - 621907023942784580611946981019290974570753690959979247224*
                        \[Xi]^2 + 2527*\[Xi]^4*(54919574249323115441767509234\
2619943872056711911573690 - 
                         1058933912511092799675610451660226780447548977142568\
963*\[Xi]^2 + 77*\[Xi]^4*(
                          361009268079715688537716177983527948784426731118110\
92 + 253*\[Xi]^2*(-549690873677963982426036332233197156073909252595074 + 
                          23*\[Xi]^2*(
                          86475089330288523292667569998263238802521719269056 \
+ 25*\[Xi]^2*(-9817368014912076912198580836137837925822369755965 + 169*\[Xi]^
                          2*(
                          127337799847304836624300838226664879634525342608 + 
                          27*\[Xi]^2*(
                          -8073792220072799839739097375394777667683244291 + 
                          49*\[Xi]^2*(
                          222291306674608959991299523386651599569442832 + 
                          10469*\[Xi]^2*(
                          -22642522972797357979238882783326534261893 + 145*
                          \[Xi]^2*(131170014835060741358914794777239740764 + 
                          1519*\[Xi]^2*(
                          -56531851671052513702782655311240979 + 1984*\[Xi]^2*
                          (14250668048712359304410705008792 + 285131*\[Xi]^2*
                          (-18458533773020389676912421 + 2992*\[Xi]^2*
                          (1586606527239208190059 + 7735000*\[Xi]^2*(
                          -32816479248443 + 2460204124560*\[Xi]^
                          2))))))))))))))))))))))))/1337770588636645569336576\
660091886202199337304969974121093750000, Subscript[\[Gamma], 7] -> 0}

